GSoFa: Scalable Sparse Symbolic LU Factorization on GPUs

Decomposing matrix A into a lower matrix L and an upper matrix U, which is also known as LU decomposition, is an essential operation in numerical linear algebra. For a sparse matrix, LU decomposition often introduces more nonzero entries in the L and U factors than in the original matrix. A symbolic factorization step is needed to identify the nonzero structures of L and U matrices. Attracted by the enormous potentials of the Graphics Processing Units (GPUs), an array of efforts have surged to deploy various LU factorization steps except for the symbolic factorization, to the best of our knowledge, on GPUs. This paper introduces gSoFa, the first GPU-based Symbolic factorization design with the following three optimizations to enable scalable LU symbolic factorization for nonsymmetric pattern sparse matrices on GPUs. First, we introduce a novel fine-grained parallel symbolic factorization algorithm that is well suited for the Single Instruction Multiple Thread (SIMT) architecture of GPUs. Second, we tailor supernode detection into a SIMT friendly process and strive to balance the workload, minimize the communication and saturate the GPU computing resources during supernode detection. Third, we introduce a three-pronged optimization to reduce the excessive space consumption problem faced by multi-source concurrent symbolic factorization. Taken together, gSoFa achieves up to 31x speedup from 1 to 44 Summit nodes (6 to 264 GPUs) and outperforms the state-of-the-art CPU project, on average, by 5x. Notably, gSoFa also achieves {up to 47%} of the peak memory throughput of a V100 GPU in Summit.

==> Figures/.ipynb_checkpoints/platform-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "#plt.rcParams.update({'font.size': 50})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 18\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df = pd.read_csv('intra_gpu_before.csv', names=[\"Id\",\"Value\"])\n",
    "df = pd.read_csv('platform.csv', names=[\"Id\",\"baseline\",\"baseline_inter\",\"baseline_inter_joint\"])\n",
    "df['Id'] = df['Id']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 100000)]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, ax = plt.subplots()\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "# plt.hist(df['Id'], bins = number of bins)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "# df2 = pd.DataFrame({columns=[df['baseline'], df['baseline_inter'], df['baseline_inter_joint']},, index=df['Id'])\n",
    "# df2.plot.bar();\n",
    "                                                   \n",
    "df_hist = pd.DataFrame({'Baseline': df['baseline'], 'Baseline + Interleave':df['baseline_inter'],'Baseline + Interleave + Joint': df['baseline_inter_joint']}, index=df['Id'])\n",
    "# columns=['a', 'b', 'c', 'd']\n",
    "ax = df_hist.plot.bar(rot=0)\n",
    "\n",
    "plt.rc('xtick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Datasets',fontsize=16)\n",
    "ax.set_ylabel('Time (ms)',fontsize=16)\n",
    "\n",
    "ax.set(ylim=(0,100000))\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"platform.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/.ipynb_checkpoints/scaling-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('scaling_II.csv', names=[\"Id\",\"Value1\",\"Value2\",\"Value3\",\"Value4\"])\n",
    "df['Id'] = df['Id']\n",
    "#df['Value'] = df['Value']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1a27d90d10>"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot ( arange(0,10),[9,4,5,2,3,5,7,12,2,3],'.-',label='sample1' )\n",
    "#plot ( arange(0,10),[12,5,33,2,4,5,3,3,22,10],'o-',label='sample2' )\n",
    "#xlabel('x axis')\n",
    "#ylabel('y axis')\n",
    "#title('my sample graphs')\n",
    "#legend(('sample1','sample2'))\n",
    "#savefig(\"sampleg.png\",dpi=(640/8))\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [10,4]\n",
    "fig, ax = plt.subplots()\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value1'],linestyle='--', marker='o',rasterized=True)\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value1'], marker='o',label=\"AU\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value2'],marker='v',label=\"DI\")\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"G3\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"HM\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value4'],marker='s',label=\"PR\")\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "ax.tick_params(axis=\"x\",direction=\"in\",length=7)\n",
    "ax.tick_params(axis=\"y\",direction=\"in\",length=7)\n",
    "ax.tick_params(which='minor', axis=\"y\",direction=\"in\",length=3.5)\n",
    "\n",
    "\n",
    "\n",
    "plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Number of Summit nodes (log scale)',fontsize=20)\n",
    "ax.set_ylabel('TEPS (Billion) (log scale)',fontsize=20)\n",
    "\n",
    "\n",
    "# ax.set(xlim=(100,1024))\n",
    "# ax.set(ylim=(10,1000))\n",
    "\n",
    "ax.set_yscale('log',basey=2)\n",
    "ax.set_xscale('log',basex=2)\n",
    "\n",
    "ax.legend(loc='upper center', bbox_to_anchor=(0.37, 1.04), shadow=False, ncol=5,frameon=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"scaling_II.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop scaling_II.pdf scaling_II.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/barchart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# Barchart\n",
    "\n",
    "\n",
    "A bar plot with errorbars and height labels on individual bars.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "'middle'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-8d794591d1a0>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     44\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     45\u001b[0m \u001b[0mautolabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrects1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"left\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 46\u001b[0;31m \u001b[0mautolabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrects2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"middle\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     47\u001b[0m \u001b[0mautolabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrects2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"right\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     48\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-2-8d794591d1a0>\u001b[0m in \u001b[0;36mautolabel\u001b[0;34m(rects, xpos)\u001b[0m\n\u001b[1;32m     39\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mrect\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrects\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m         \u001b[0mheight\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrect\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_height\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m         ax.text(rect.get_x() + rect.get_width()*offset[xpos], 1.01*height,\n\u001b[0m\u001b[1;32m     42\u001b[0m                 '{}'.format(height), ha=ha[xpos], va='bottom')\n\u001b[1;32m     43\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'middle'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "men_means, men_std = (20, 35, 30, 35, 27), (2, 3, 4, 1, 2)\n",
    "women_means, women_std = (25, 32, 34, 20, 25), (3, 5, 2, 3, 3)\n",
    "\n",
    "ind = np.arange(len(men_means))  # the x locations for the groups\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(ind - width/2, men_means, width, yerr=men_std,\n",
    "                color='SkyBlue', label='Baseline')\n",
    "rects2 = ax.bar(ind + width/2, women_means, width, yerr=women_std,\n",
    "                color='IndianRed', label='Baseline + Interleave')\n",
    "\n",
    "rects3 = ax.bar(ind + width/2, women_means, width, yerr=women_std,\n",
    "                color='IndianRed', label='Baseline + Interleave + Joint')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Time (ms)')\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(ind)\n",
    "ax.set_xticklabels(('G1', 'G2', 'G3', 'G4', 'G5'))\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "def autolabel(rects, xpos='center'):\n",
    "    \"\"\"\n",
    "    Attach a text label above each bar in *rects*, displaying its height.\n",
    "\n",
    "    *xpos* indicates which side to place the text w.r.t. the center of\n",
    "    the bar. It can be one of the following {'center', 'right', 'left'}.\n",
    "    \"\"\"\n",
    "\n",
    "    xpos = xpos.lower()  # normalize the case of the parameter\n",
    "    ha = {'center': 'center', 'right': 'left', 'left': 'right'}\n",
    "    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off\n",
    "\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 1.01*height,\n",
    "                '{}'.format(height), ha=ha[xpos], va='bottom')\n",
    "\n",
    "\n",
    "autolabel(rects1, \"left\")\n",
    "autolabel(rects2, \"middle\")\n",
    "autolabel(rects2, \"right\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> Figures/inter_gpu_after.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "#plt.rcParams.update({'font.size': 200})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('intergpu_after.csv', names=[\"Id\",\"Value\"])\n",
    "df['Id'] = df['Id']\n",
    "df['Value'] = df['Value']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 450)]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = [6,5]\n",
    "fig, ax = plt.subplots()\n",
    "# plt.bar(df['Id'], df['Value'],align='center', alpha=0.5,color='#222222',edgecolor = \"#000000\")\n",
    "# plt.bar(df['Id'], df['Value'],align='center', alpha=0.5,edgecolor = \"#000000\")\n",
    "plt.bar(df['Id'], df['Value'],align='center', color='#0000ff',alpha=0.6,edgecolor = \"#000000\")\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "\n",
    "# plt.tight_layout()\n",
    "ax.set_xlabel('GPU Id',fontsize=20)\n",
    "ax.set_ylabel('#Edge checks (100 millions)',fontsize=20)\n",
    "# ax.set_ylabel('#Edge checks (x 10\\^8 millions)',fontsize=20)\n",
    "# ax.set_ylabel('#Edge checks',fontsize=20)\n",
    "plt.xticks(np.arange(0, 5+1, 1.0))\n",
    "ax.set(ylim=(0,450))\n",
    "\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"intergpu_after.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop intergpu_after.pdf intergpu_after.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/inter_gpu_before.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "#plt.rcParams.update({'font.size': 200})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('intergpu_before.csv', names=[\"Id\",\"Value\"])\n",
    "df['Id'] = df['Id']\n",
    "df['Value'] = df['Value']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 450)]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = [6,5]\n",
    "fig, ax = plt.subplots()\n",
    "plt.bar(df['Id'], df['Value'],align='center', alpha=0.6,color='#0000ff',edgecolor = \"#000000\")\n",
    "# plt.bar(df['Id'], df['Value'],align='center', alpha=0.4,edgecolor = \"#000000\")\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "\n",
    "# plt.tight_layout()\n",
    "ax.set_xlabel('GPU Id',fontsize=20)\n",
    "ax.set_ylabel('#Edge checks (100 millions)',fontsize=20)\n",
    "# ax.set_ylabel('#Edge checks (x 10\\^8 millions)',fontsize=20)\n",
    "# ax.set_ylabel('#Edge checks',fontsize=20)\n",
    "plt.xticks(np.arange(0, 5+1, 1.0))\n",
    "ax.set(ylim=(0,450))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"intergpu_before.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop intergpu_before.pdf intergpu_before.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/intra_gpu_after.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "#plt.rcParams.update({'font.size': 200})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('thread_workload_baseline+interleave+joint.csv', names=[\"Id\",\"Value\"])\n",
    "df['Id'] = df['Id']/1000\n",
    "df['Value'] = df['Value']/1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 500)]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = [6,5]\n",
    "fig, ax = plt.subplots()\n",
    "# ax.set_facecolor('#eafff5')\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True,color=\"#0000ff\",alpha=0.6)\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "plt.rc('xtick', labelsize=22)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=22)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Global thread ID (x 1000)',fontsize=22)\n",
    "ax.set_ylabel('#Edge checks (x 1000)',fontsize=22)\n",
    "plt.yticks(np.arange(0, 500, 150))\n",
    "ax.set(ylim=(0,500))\n",
    "# os.system('pdfcrop knightking.pdf knightking.pdf')\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"intra_gpu_after.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop intra_gpu_after.pdf intra_gpu_after.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/intra_gpu_before.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df = pd.read_csv('intra_gpu_before.csv', names=[\"Id\",\"Value\"])\n",
    "df = pd.read_csv('thread_workload_baseline+interleave.csv', names=[\"Id\",\"Value\"])\n",
    "df['Id'] = df['Id']/1000\n",
    "df['Value'] = df['Value']/1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 500)]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = [6,5]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True,color = \"#0000ff\",alpha=0.6)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "plt.rc('xtick', labelsize=22)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=22)    # fontsize of the tick labels\n",
    "plt.yticks(np.arange(0, 500, 150))\n",
    "\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Global thread ID (x 1000)',fontsize=22)\n",
    "ax.set_ylabel('#Edge checks (x 1000)',fontsize=22)\n",
    "\n",
    "ax.set(ylim=(0,500))\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"intra_gpu_before.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop intra_gpu_before.pdf intra_gpu_before.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/matrix_intermediate_space.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('matrix_intermediate_space.csv',index_col=0,sep=',')\n",
    "colors=['silver','grey','black','gainsboro']\n",
    "stylel=['+:','o:','.:','s:','v:','*:','p:']\n",
    "#df['Value'] = df['Value']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1a196df5d0>"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot ( arange(0,10),[9,4,5,2,3,5,7,12,2,3],'.-',label='sample1' )\n",
    "#plot ( arange(0,10),[12,5,33,2,4,5,3,3,22,10],'o-',label='sample2' )\n",
    "#xlabel('x axis')\n",
    "#ylabel('y axis')\n",
    "#title('my sample graphs')\n",
    "#legend(('sample1','sample2'))\n",
    "#savefig(\"sampleg.png\",dpi=(640/8))\n",
    "\n",
    "# fig=df.plot(kind='line',figsize=(10, 4),rot=0,style=stylel,markersize=4,linewidth=1, legend=False)\n",
    "# fig=df.plot(kind='line',linestyle='solid',figsize=(10, 4),rot=0,style=stylel,markersize=4, legend=False)\n",
    "fig=df.plot(kind='line',linestyle='solid',figsize=(10, 4),rot=0,style=stylel, legend=False)\n",
    "# fig.set_ylabel('Speedup')\n",
    "# fig.set_xticks(range(df['1'].count()))\n",
    "# fig.set_xticks(self, df['1'], minor=False)\n",
    "\n",
    "\n",
    "fig.set_xticks([0,1,2,3,4,5,6,7,8,9,10,11,12,13])\n",
    "fig.set_xticklabels(list(df.index.values),rotation=0)\n",
    "# fig.set_xticklabels(['zero','two','four','six'])\n",
    "\n",
    "fig.tick_params(axis=\"y\",direction=\"in\")\n",
    "fig.tick_params(axis=\"x\",direction=\"in\")\n",
    "fig.set_xlabel('')\n",
    "fig.set_yscale('log')\n",
    "fig.set_ylabel('Memory (GB)',fontsize=20)\n",
    "\n",
    "\n",
    "figure=fig.get_figure()\n",
    "\n",
    "\n",
    "\n",
    "# plt.rcParams[\"figure.figsize\"] = [10,4]\n",
    "# fig, ax = plt.subplots()\n",
    "# #ax=sns.lineplot(x=df['Id'], y = df['Value1'],linestyle='--', marker='o',rasterized=True)\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value1'], marker='o',label=\"Original matrix\")\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value2'],marker='v',label=\"Intermediate data structure\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"G3\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value4'],marker='s',label=\"HM\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value5'],marker='s',label=\"PR\")\n",
    "# #ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "# ax.tick_params(axis=\"x\",direction=\"in\",length=7)\n",
    "# ax.tick_params(axis=\"y\",direction=\"in\",length=7)\n",
    "# ax.tick_params(which='minor', axis=\"y\",direction=\"in\",length=3.5)\n",
    "\n",
    "# ax.set_xticks(range(df['1'].count()))\n",
    "# ax.set_xticklabels(list(df.index.values),rotation=90)\n",
    "\n",
    "# # plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "# plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "# plt.tight_layout()\n",
    "# # ax.set_xlabel('Number of GPUs (i.e., #GPU)',fontsize=20)\n",
    "# ax.set_ylabel('Memory (GB)',fontsize=20)\n",
    "\n",
    "#ax.set(ylim=(0,500))\n",
    "\n",
    "\n",
    "#fig, ax = plt.subplots()\n",
    "#plt.bar(df['Id'], df['Value'],align='center', alpha=0.5)\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "#plt.rc('xtick', labelsize=16)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=16)    # fontsize of the tick labels\n",
    "\n",
    "# plt.tight_layout()\n",
    "#ax.set_xlabel('GPU Id',fontsize=16)\n",
    "#ax.set_ylabel('#Edge checks (x 100 millions)',fontsize=16)\n",
    "\n",
    "#ax.set(ylim=(0,450))\n",
    "\n",
    "# ax.set(xlim=(0,500))\n",
    "# ax.set(xlim=(100,1024))\n",
    "# ax.set(ylim=(10,1000))\n",
    "# plt.xticks(np.arange(64, 128, 1024))\n",
    "fig.set_yscale('log')\n",
    "# ax.legend(loc='upper right', shadow=False, ncol=5)\n",
    "fig.legend(loc='upper right',  bbox_to_anchor=(1.0, 0.8),shadow=False, ncol=1,frameon=False)\n",
    "\n",
    "# ax.set(ylim=(1,1000000))\n",
    "# ax.set_xscale('log', basex=2)\n",
    "#plt.yticks(np.arange(1, 1000000, 1000))\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig.savefig(\"matrix_intermediate_space.pdf\")\n",
    "figure.savefig('matrix_intermediate_space.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop matrix_intermediate_space.pdf matrix_intermediate_space.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/matrix_intermediate_space_histogram.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df = pd.read_csv('matrix_intermediate_space.csv',index_col=0,sep=',')\n",
    "df = pd.read_csv('matrix_intermediate_space.csv', names=[\"Id\",\"Value1\",\"Value2\"])\n",
    "colors=['silver','grey','black','gainsboro']\n",
    "stylel=['+:','o:','.:','s:','v:','*:','p:']\n",
    "#df['Value'] = df['Value']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "positional argument follows keyword argument (<ipython-input-5-9d90028e4d48>, line 21)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-5-9d90028e4d48>\"\u001b[0;36m, line \u001b[0;32m21\u001b[0m\n\u001b[0;31m    p1 = plt.bar(x=df['Id'], y = df['Value1'], width, bottom=MenMeans,yerr=menStd)\u001b[0m\n\u001b[0m                                              ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m positional argument follows keyword argument\n"
     ]
    }
   ],
   "source": [
    "#Reference: https://matplotlib.org/3.1.1/gallery/lines_bars_and_markers/bar_stacked.html\n",
    "\n",
    "#plot ( arange(0,10),[9,4,5,2,3,5,7,12,2,3],'.-',label='sample1' )\n",
    "#plot ( arange(0,10),[12,5,33,2,4,5,3,3,22,10],'o-',label='sample2' )\n",
    "#xlabel('x axis')\n",
    "#ylabel('y axis')\n",
    "#title('my sample graphs')\n",
    "#legend(('sample1','sample2'))\n",
    "#savefig(\"sampleg.png\",dpi=(640/8))\n",
    "width = 0.35    \n",
    "# menStd = (2, 3, 4, 1, 2)\n",
    "# womenStd = (3, 5, 2, 3, 3)\n",
    "\n",
    "menMeans = (20, 35, 30, 35, 27)\n",
    "womenMeans = (25, 32, 34, 20, 25)\n",
    "menStd = (0, 0, 0, 0, 0)\n",
    "womenStd = (0, 0, 0, 0, 0)\n",
    "# fig=df.plot(kind='line',linestyle='solid',figsize=(10, 4),rot=0,style=stylel, legend=False)\n",
    "plt.rcParams[\"figure.figsize\"] = [10,4]\n",
    "\n",
    "# p1 = plt.bar(x=df['Id'], y = df['Value1'], width, bottom=MenMeans,yerr=menStd)\n",
    "p1 = plt.bar(df['Id'], df['Value1'],align='center', alpha=0.5,color='#222222',edgecolor = \"#000000\")\n",
    "p2 = plt.bar(x=df['Id'], y = df['Value2'], width,\n",
    "             bottom=WomenMeans, yerr=womenStd)\n",
    "\n",
    "\n",
    "# fig.set_ylabel('Speedup')\n",
    "# fig.set_xticks(range(df['1'].count()))\n",
    "# fig.set_xticks(self, df['1'], minor=False)\n",
    "\n",
    "\n",
    "plt.set_xticks([0,1,2,3,4,5,6,7,8,9,10,11,12,13])\n",
    "plt.set_xticklabels(list(df.index.values),rotation=0)\n",
    "# fig.set_xticklabels(['zero','two','four','six'])\n",
    "\n",
    "plt.tick_params(axis=\"y\",direction=\"in\")\n",
    "plt.tick_params(axis=\"x\",direction=\"in\")\n",
    "plt.set_xlabel('')\n",
    "plt.set_yscale('log')\n",
    "plt.set_ylabel('Memory (GB)',fontsize=20)\n",
    "\n",
    "\n",
    "figure=plt.get_figure()\n",
    "\n",
    "\n",
    "\n",
    "# plt.rcParams[\"figure.figsize\"] = [10,4]\n",
    "# fig, ax = plt.subplots()\n",
    "# #ax=sns.lineplot(x=df['Id'], y = df['Value1'],linestyle='--', marker='o',rasterized=True)\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value1'], marker='o',label=\"Original matrix\")\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value2'],marker='v',label=\"Intermediate data structure\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"G3\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value4'],marker='s',label=\"HM\")\n",
    "# # ax=sns.lineplot(x=df['Id'], y = df['Value5'],marker='s',label=\"PR\")\n",
    "# #ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "# ax.tick_params(axis=\"x\",direction=\"in\",length=7)\n",
    "# ax.tick_params(axis=\"y\",direction=\"in\",length=7)\n",
    "# ax.tick_params(which='minor', axis=\"y\",direction=\"in\",length=3.5)\n",
    "\n",
    "# ax.set_xticks(range(df['1'].count()))\n",
    "# ax.set_xticklabels(list(df.index.values),rotation=90)\n",
    "\n",
    "# # plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "# plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "# plt.tight_layout()\n",
    "# # ax.set_xlabel('Number of GPUs (i.e., #GPU)',fontsize=20)\n",
    "# ax.set_ylabel('Memory (GB)',fontsize=20)\n",
    "\n",
    "#ax.set(ylim=(0,500))\n",
    "\n",
    "\n",
    "#fig, ax = plt.subplots()\n",
    "#plt.bar(df['Id'], df['Value'],align='center', alpha=0.5)\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "\n",
    "#plt.rc('xtick', labelsize=16)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=16)    # fontsize of the tick labels\n",
    "\n",
    "# plt.tight_layout()\n",
    "#ax.set_xlabel('GPU Id',fontsize=16)\n",
    "#ax.set_ylabel('#Edge checks (x 100 millions)',fontsize=16)\n",
    "\n",
    "#ax.set(ylim=(0,450))\n",
    "\n",
    "# ax.set(xlim=(0,500))\n",
    "# ax.set(xlim=(100,1024))\n",
    "# ax.set(ylim=(10,1000))\n",
    "# plt.xticks(np.arange(64, 128, 1024))\n",
    "fig.set_yscale('log')\n",
    "# ax.legend(loc='upper right', shadow=False, ncol=5)\n",
    "fig.legend(loc='upper right',  bbox_to_anchor=(1.0, 0.8),shadow=False, ncol=1,frameon=False)\n",
    "\n",
    "# ax.set(ylim=(1,1000000))\n",
    "# ax.set_xscale('log', basex=2)\n",
    "#plt.yticks(np.arange(1, 1000000, 1000))\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'function' object has no attribute 'savefig'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-6-59c1ec66ee7e>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m# fig.savefig(\"matrix_intermediate_space.pdf\")\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'matrix_intermediate_space_histogram.pdf'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: 'function' object has no attribute 'savefig'"
     ]
    }
   ],
   "source": [
    "# fig.savefig(\"matrix_intermediate_space.pdf\")\n",
    "figure.savefig('matrix_intermediate_space_histogram.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop matrix_intermediate_space_histogram.pdf matrix_intermediate_space_histogram.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/performance_gain_different_optimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "#plt.rcParams.update({'font.size': 50})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 18\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df = pd.read_csv('intra_gpu_before.csv', names=[\"Id\",\"Value\"])\n",
    "df = pd.read_csv('performance_gain_different_optimizationII.csv', names=[\"Id\",\"baseline\",\"baseline_inter\",\"baseline_inter_joint\"])\n",
    "df['Id'] = df['Id']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 100000)]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, ax = plt.subplots()\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "# plt.hist(df['Id'], bins = number of bins)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "# df2 = pd.DataFrame({columns=[df['baseline'], df['baseline_inter'], df['baseline_inter_joint']},, index=df['Id'])\n",
    "# df2.plot.bar();\n",
    "                                                   \n",
    "df_hist = pd.DataFrame({'Baseline': df['baseline'], 'Baseline + Interleave':df['baseline_inter'],'Baseline + Interleave + Joint': df['baseline_inter_joint']}, index=df['Id'])\n",
    "# columns=['a', 'b', 'c', 'd']\n",
    "ax = df_hist.plot.bar(rot=0)\n",
    "\n",
    "plt.rc('xtick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Datasets',fontsize=16)\n",
    "ax.set_ylabel('Time (ms)',fontsize=16)\n",
    "\n",
    "ax.set(ylim=(0,100000))\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_gain_different_optimizationII.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/platform.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "#plt.rcParams.update({'font.size': 50})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 18\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df = pd.read_csv('intra_gpu_before.csv', names=[\"Id\",\"Value\"])\n",
    "df = pd.read_csv('platform.csv', names=[\"Id\",\"baseline\",\"baseline_inter\",\"baseline_inter_joint\"])\n",
    "df['Id'] = df['Id']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "Buffer dtype mismatch, expected 'Python object' but got 'double'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-3-44263f07ae1f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;31m# df2.plot.bar();\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 8\u001b[0;31m \u001b[0mdf_hist\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mDataFrame\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m{\u001b[0m\u001b[0;34m'Baseline'\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'baseline'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'Baseline + Interleave'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'baseline_inter'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m'Baseline + Interleave + Joint'\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'baseline_inter_joint'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'Id'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      9\u001b[0m \u001b[0;31m# columns=['a', 'b', 'c', 'd']\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     10\u001b[0m \u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdf_hist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrot\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/frame.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, data, index, columns, dtype, copy)\u001b[0m\n\u001b[1;32m    433\u001b[0m             )\n\u001b[1;32m    434\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdict\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 435\u001b[0;31m             \u001b[0mmgr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0minit_dict\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolumns\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    436\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mMaskedArray\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    437\u001b[0m             \u001b[0;32mimport\u001b[0m \u001b[0mnumpy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmrecords\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mmrecords\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/internals/construction.py\u001b[0m in \u001b[0;36minit_dict\u001b[0;34m(data, index, columns, dtype)\u001b[0m\n\u001b[1;32m    252\u001b[0m             \u001b[0marr\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mis_datetime64tz_dtype\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marr\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32melse\u001b[0m \u001b[0marr\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0marr\u001b[0m \u001b[0;32min\u001b[0m \u001b[0marrays\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    253\u001b[0m         ]\n\u001b[0;32m--> 254\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0marrays_to_mgr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marrays\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_names\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolumns\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    255\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    256\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/internals/construction.py\u001b[0m in \u001b[0;36marrays_to_mgr\u001b[0;34m(arrays, arr_names, index, columns, dtype)\u001b[0m\n\u001b[1;32m     67\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     68\u001b[0m     \u001b[0;31m# don't force copy because getting jammed in an ndarray anyway\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 69\u001b[0;31m     \u001b[0marrays\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_homogenize\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0marrays\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     70\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     71\u001b[0m     \u001b[0;31m# from BlockManager perspective\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/internals/construction.py\u001b[0m in \u001b[0;36m_homogenize\u001b[0;34m(data, index, dtype)\u001b[0m\n\u001b[1;32m    309\u001b[0m                 \u001b[0;31m# Forces alignment. No need to copy data since we\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    310\u001b[0m                 \u001b[0;31m# are putting it into an ndarray later\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 311\u001b[0;31m                 \u001b[0mval\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mval\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    312\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    313\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mval\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdict\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/series.py\u001b[0m in \u001b[0;36mreindex\u001b[0;34m(self, index, **kwargs)\u001b[0m\n\u001b[1;32m   4028\u001b[0m     \u001b[0;34m@\u001b[0m\u001b[0mAppender\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgeneric\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mNDFrame\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreindex\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__doc__\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4029\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mreindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mindex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 4030\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0msuper\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   4031\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4032\u001b[0m     def drop(\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/generic.py\u001b[0m in \u001b[0;36mreindex\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m   4542\u001b[0m         \u001b[0;31m# perform the reindex on the axes\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4543\u001b[0m         return self._reindex_axes(\n\u001b[0;32m-> 4544\u001b[0;31m             \u001b[0maxes\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlevel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlimit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtolerance\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfill_value\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   4545\u001b[0m         ).__finalize__(self)\n\u001b[1;32m   4546\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/generic.py\u001b[0m in \u001b[0;36m_reindex_axes\u001b[0;34m(self, axes, level, limit, tolerance, method, fill_value, copy)\u001b[0m\n\u001b[1;32m   4557\u001b[0m             \u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_axis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4558\u001b[0m             new_index, indexer = ax.reindex(\n\u001b[0;32m-> 4559\u001b[0;31m                 \u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlevel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlevel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlimit\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlimit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtolerance\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtolerance\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mmethod\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   4560\u001b[0m             )\n\u001b[1;32m   4561\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/indexes/multi.py\u001b[0m in \u001b[0;36mreindex\u001b[0;34m(self, target, method, level, limit, tolerance)\u001b[0m\n\u001b[1;32m   2423\u001b[0m             \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2424\u001b[0m                 \u001b[0;31m# hopefully?\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2425\u001b[0;31m                 \u001b[0mtarget\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mMultiIndex\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfrom_tuples\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtarget\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   2426\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2427\u001b[0m         if (\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/pandas/core/indexes/multi.py\u001b[0m in \u001b[0;36mfrom_tuples\u001b[0;34m(cls, tuples, sortorder, names)\u001b[0m\n\u001b[1;32m    487\u001b[0m                 \u001b[0mtuples\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtuples\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_values\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    488\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 489\u001b[0;31m             \u001b[0marrays\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtuples_to_object_array\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtuples\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    490\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtuples\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    491\u001b[0m             \u001b[0marrays\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mto_object_array_tuples\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtuples\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/lib.pyx\u001b[0m in \u001b[0;36mpandas._libs.lib.tuples_to_object_array\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: Buffer dtype mismatch, expected 'Python object' but got 'double'"
     ]
    }
   ],
   "source": [
    "# fig, ax = plt.subplots()\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value'],rasterized=True)\n",
    "# plt.hist(df['Id'], bins = number of bins)\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "# df2 = pd.DataFrame({columns=[df['baseline'], df['baseline_inter'], df['baseline_inter_joint']},, index=df['Id'])\n",
    "# df2.plot.bar();\n",
    "                                                   \n",
    "df_hist = pd.DataFrame({'Baseline': df['baseline'], 'Baseline + Interleave':df['baseline_inter'],'Baseline + Interleave + Joint': df['baseline_inter_joint']}, index=df['Id'])\n",
    "# columns=['a', 'b', 'c', 'd']\n",
    "ax = df_hist.plot.bar(rot=0)\n",
    "\n",
    "plt.rc('xtick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=16)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Datasets',fontsize=16)\n",
    "ax.set_ylabel('Time (ms)',fontsize=16)\n",
    "\n",
    "ax.set(ylim=(0,100000))\n",
    "#ax.set(xlim=(0,500))\n",
    "#ax.set_yscale('log')\n",
    "#ax.xaxis.set_major_formatter(plt.NullFormatter())eighbors\n",
    "#fig.savefig(\"Theory-5-9-16-25-81-B1k.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fig' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-4-a4b3f8bff836>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"platform.pdf\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'fig' is not defined"
     ]
    }
   ],
   "source": [
    "fig.savefig(\"platform.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/reduce_pdfsize.sh <==
###!/usr/bin

pdf2ps average_frontier_size_per_src_11948.pdf average_frontier_size_per_src_11948.ps
ps2pdf average_frontier_size_per_src_11948.ps average_frontier_size_per_src_11948_reduced.pdf

pdf2ps average_frontier_size_per_src_46835.pdf average_frontier_size_per_src_46835.ps
ps2pdf average_frontier_size_per_src_46835.ps average_frontier_size_per_src_46835_reduced.pdf

pdf2ps average_frontier_size_per_src_120750.pdf average_frontier_size_per_src_120750.ps
ps2pdf average_frontier_size_per_src_120750.ps average_frontier_size_per_src_120750_reduced.pdf

pdf2ps average_frontier_size_per_src_659033.pdf average_frontier_size_per_src_659033.ps
ps2pdf average_frontier_size_per_src_659033.ps average_frontier_size_per_src_659033_reduced.pdf

#pdf2ps source_traversalTIme_11948.pdf source_traversalTIme_11948.ps
#ps2pdf source_traversalTIme_11948.ps source_traversalTIme_11948_reduced.pdf

#pdf2ps source_traversalTIme_25228.pdf source_traversalTIme_25228.ps
#ps2pdf source_traversalTIme_25228.ps source_traversalTIme_25228_reduced.pdf

#pdf2ps source_traversalTIme_46835.pdf source_traversalTIme_46835.ps
#ps2pdf source_traversalTIme_46835.ps source_traversalTIme_46835_reduced.pdf

#pdf2ps source_traversalTIme_two_tone.pdf source_traversalTIme_two_tone.ps
#ps2pdf source_traversalTIme_two_tone.ps source_traversalTIme_two_tone_reduced.pdf

#pdf2ps source_traversalTIme_pre2.pdf source_traversalTIme_pre2.ps
#ps2pdf source_traversalTIme_pre2.ps source_traversalTIme_pre2_reduced.pdf


==> Figures/scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import os\n",
    "from pylab import *\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "#plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "#plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "#plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "#plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "#plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "#plt.rc('figure', titlesize=SMALL_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('scaling_II.csv', names=[\"Id\",\"Value1\",\"Value2\",\"Value3\",\"Value4\"])\n",
    "df['Id'] = df['Id']\n",
    "#df['Value'] = df['Value']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1a23e03ed0>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAArMAAAEJCAYAAACHXq+VAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeXycdbX48c93tiSTmTT7vjTN1nQB2gZaKLRgARHhgiyCsoqKXrwCogIicu9VUAFBEPAKuAEu4MZFUBbBDb3wo4CK0jZJ1zRr0yRt9sz2/f3xzJpM0kwz6UyS83698prkeZ555pumTU9OzvccpbVGCCGEEEKIuciU6AUIIYQQQghxuCSYFUIIIYQQc5YEs0IIIYQQYs6SYFYIIYQQQsxZEswKIYQQQog5S4JZIYQQQggxZ0kwK4QQQggh5qwZBbNKqdR4LUQIIYQQQohYTTuYVYbzlVKPK6V2K6VGgSGl1KhS6m9KqW8opVbO4lqFEEIIIYSIoKYzAUwpdQbwTaAOcAN7gIPACJAGZAEVGMHx08CntNZds7RmIYQQQgghALAc6gKl1G3ABcADwO+BJq21L8p1NmAVcA7wR6XUpVrrt+K8XiGEEEIIIYKmzMwqpT4D2IE7tdaead9UqUXAN4Cva613zHiVQgghhBBCRDFpzaxSqg7o11rfEUsgC6C1Pqi1/jhw4UwXKIQQQgghxGQmzcwqpYq11u0zurmRoR3WWrtnch8hhBBCCCGimTQzO1kgq5SyKaWuUkrd4v/4KKXUBZPc46AEskIIIYQQYrbE1GdWKVUFbAEeBT4GoLV+B6hUSv1eKZUR/yUKIYQQQggR3bRacwUvVuq3wDHAj4FNWuvV/uNmoBf4udb6Y7Ox0HjIzc3VixcvTvQyhBBCCCFEDN566639Wuu8aOcO2ZprnDVAg9Z6r1LqD4GDWmuvUuogcB7+jG0yWrx4MW+++WailyGEEEIIIWKglNoz2blYx9n+XWu91/9+MKWrlMoHSog9OBZCCCGEEOKwxRrMtiulloYfUEop4D5AAX+I+iwhhBBCCCFmQayZ1P8EXlJKPQMU+TsanAMcC/QBn4/z+oQQQgghhJhUTJlZrXULsAnIBhzAfwGVwJPAWq11U7wXKIQQQgghxGRirnHVWrcBH5+FtQghhBBCiCTm82l6hly4PF5sFjM56TZMJpXQNcV1w5ZS6gmt9WXxvKcQQgghhEg8n0/T2DXAxx9/k9a+EUqz0nj08gbqCpwJDWgnDWaVUpfHeK8y4EJAglkhhBBCiDnO7fWxt3eYHd1D7OweZE1FFtc/9Xda+0YAaO0b4eOPv8nT16wnz5mSsHVOlZn9HLAco0vBdE1/AoMQQgghhEi4g8NutncPsrN7MBi47ugeZE/PMB5fKLT7+SePDwayAa19I7g83iO95AhTBbOPYASzvwJc07hXGfBQPBYlhBBCCCHix+P10do3ws79g+zYNxTxuH8wFOZZzYrFOelU5zt47/JCqvIcLMlLZ0meA5fHR2lWWkRAW5qVhs1iTsSnFDRVMPsEUK+1fn26N1NKZc18SUIIIYQQ4nD0j7rZ2T3Ejn2DEQHr7v3DuLy+4HXZ6Taq8tLZtLSAqvx0f9DqoCwrDYs5erMrn0/z6OUNE2pmc9JtR+rTi0ppHZ/KAKVUFTCste6Iyw1nQUNDg5ZxtkIIIYSYy7w+TfuBEXb4ywJ2hJUIdA+MBa8zmxQV2XaW5DmMgDXXeFyS6yDrMAPQRHUzUEq9pbVuiHYu1glgU2kDro3j/cQse/HFF7n11lujnvuf//kfqqurUUqhlCIlJYV169bR2dkZvKalpYV169ZhtVpRSlFRUcEjjzxypJYvpvCXv/yFW265BZPJhFKKnJwcjj/+eE455RRWrFjBmjVr+NSnPsXbb78dfI7X62XdunWkpqYGv+6LFy/m3nvvTeBnIgLuuOMOCgsLg18bu93O8ccfHzx/9913U1xcHDyfmppKamoq9fX1wWMbN2485Ov885//DF6fn5/PddddN5uflpimO+64g/Ly8uDXRimF1WolJyeHE044gfvuuw+3201zczP3338/+fn5KKUoLi5mw4YNrF69mvLycs4++2z++Mc/JvrTEWF8Pk33wBhtfcN0D4zhC6tRHRrz8M/Wg/zv39q496VGPvXjtznjvj+z7LYXOOmuP3DlDzbzlee28Nw/2nF5fGyszeOmM5byyGVrePmGjWz98hn8/nMn890rGvjC++r54LFlrKnIPuxAFsBkUuQ5UyjJspPnTEl4Wy4AtNbTfgOOAf4BjADeKG89sdzvSL+tWbNGi5BNmzbp7OxsPTQ0FPW8z+fTq1at0oB+7LHHJr3Pt7/9bX300UfrsbGx2VqqOExHHXWUBnRfX1/wmM/n06+88opevny5NplM+rOf/WzEc1588UUN6Pr6eu12u4/0ksUURkdH9eLFizWg//rXv04473a79YoVKzSgX3zxxeDxa665RmNs0NV//vOfp3yNiy++WAM6NTU14u+NSDy3261LS0s1oH/961/rt956Sz/++ON6yZIlGtDve9/7tM/n01prfd1112lAP/3008Hnb968Wefk5GiTyaR//vOfJ+rTEGG8Xp/e0nZQr//6K7ripuf0+q+/ojfv6tFf+t939No7XtYVNz0XfKu8+Tm94a7f64/84A39lWff1T/5f3v0/9vZo7sHRoNf9/kMeFNPEt/F2mf2PiAP+C1QDbwLBPLZRwM/O5yAer5IxkbCk3n77bd55ZVXAPjhD3/INddcM+EapRTLli3jb3/7GytWrJj0XrW1taxcuRKbLbE1M0fUcC+4h8EXtoPTZAarHezZiVvXOFlZE8vYlVK85z3v4bXXXmPDhg3cc889ZGVl8cUvfhGAmpoaAKqrq7FY4tqKOqn1jfYx7BmecNxusZOVmhzbAVJSUigvL2f37t3U19dPOG+xWKisrORf//pX8OsIsGbNGoqLi2lvb+f222/nxRdfjHr/7du38/LLL5OWlkZubi6ZmZmz9rkkI09vL77hkQnHTfY0LNmJ/3dtsVhYvHgxra2tnHTSSWRmZrJ69WpOPPFE6urqeP7553nuuec4++yzo37tGhoauPXWW/nMZz7DF7/4RS644IIEfBYLU/+om5aeYVp6w956hvnoiZV86Zl/RbS6uv6pv/O181YyOOqlKt/Bktx0qvIdVOTYSUnwRqtkFev/VOVArdZ6UCl1BrBIa/0UgFJqMXBWfJc3dyRrI+HJ3H333dx22218+ctf5pvf/Caf/OQnMZkmVp0Egplo5wLMZjNm8wL7B2ZJhVfvhdceCB074Vo4+QuJW1OMnE4njz/+OEcffTRf/vKX+djHPkZBQQFKGX9fp/qaz0fDnmHO+OUZE46/cP4LZJEcwSwQ/PoEHscLfN3Cz5tMJi699FJ++MMf8tJLL7F582aOPfbYCc+98847ueaaa7j//vsX3NcfwDc8wo5TT51wvOrll40h7kkg2vfayspKjj76aN588022bNnC2WefPenzKysrASJKxsTMeX2ajoMjwSA1ImjtHebAsDvi+iy7lfJsOzkOW9RWV0ty07n3omOO5Kcwp8UazG7XWg/6338J+AXwFIDWerdSai3wYBzXN+v++9l32dLeP+P7XLuphpt++c6ERsJ3nn8U33qleUb3XlacwX+evXzGawzYvXs3b7zxBk888QT/93//x8svv8yvf/1rzj333Li9RtJ6/mbo/OfM72O2wmlfhs2PgGcMLCmw8kJ48sPgdR/6+VMpXAnv+/rM1zgNK1euZO3atbz++us89thj3HjjjUfkdePpzjfuZFvvthnf5/o110c9vn9kP7f+JXpt+XQtzV7KTcfdNKN7zFRaWho33HADN998M7fffjvPPPNMxPm2tjZ+9atf0dTUxP3335+gVR6ezq9+lbGtM/87kPfZG6Ie9+zvpuMLM/tBNaV+KYW33DKje0zG6/XS2toKGL8pm8rzzz8PwKZNm2ZlLfPZ4JgnLFAd8j+OsLd3mNa+YdzeUK2rxaQoyUqjPNvOmSuLqMi2U55tpyzbTnmOnYxUKwDdA2NJ2epqrok1mHUppf4LeBOj1OAtpdTXgK8A64CJaY0Fwm4zR/3pym5Lvr+Q9957L9dccw0Wi4Xrr7+el19+mXvvvXdhBLPx4nXDrldh9RXwxiOw+krY9eeZB7IJsGbNGl5//XX+9a9/JXopYpZdc8013HnnnTz77LO88847HHXUUcFz3/jGN/jIRz5CTk5OAlcopsvnM1osDQ4O8pnPfIbOzk42bNjAv/3bv0W9vqOjg3vvvZeHH36Y4447jgcfnFN5pyPC59N09o8Gs6l7e4fZ0xN6v2cosuV+RqqFipx0lhVl8N7lhVTkGAFrebadokWpk7a3CpeTbkvKVldzTazB7E3AKxh1s8cB38TYEBZI5/wufks7MuKV8Zzsp6vSLDtPfeL4KZ55ZPX29vLzn/+cxsZGAM4880xqamp49dVXJ/3V47wS74xnfzv840k48XrIKIYT/iO+9z8CFi1aBEBXV1eCV3J44pXxbBtsi3o8Ny2XH5zxg7i8RjydddZZUWuap/qhxOl0cu211/Lf//3f3HHHHTz11FMA9PT08Pjjj8/ZH2jilfF0tUb/O2DJzaPiicfj8hrxcu2119LX18fevXspLi7moYce4uqrr55QhnDrrbdy00030dTURH5+Pi+99BLvec97Fl5pmN+wy8Pe3hH29AyFAlZ/8NraOxLRh9WkCGZXT19eQFm2nYrs9GDAushunfF6TCZFXYGTp69ZPyf22ySrmIJZrfW7SqlqoFxrvQVAKXUKcANwEPhW/JdoUEqdBtwOXKS13h12/DzgHiAD+BHwWa21Z7bWMZm58tPVt7/9bS6++GIyMjIAo67u05/+NNdeey333HMPTz75ZMT1k9XljbcQ6+sASM2EK39jPM5RBw4cACA7CTa4iOl77rnnom7yOffccyeUEIQL/Fv/xS9+QWNjI3V1ddx3331cdNFFFBUVzeaSRRw9+OCD09qgd+utt3Leeedx4oknsnnzZrZv385pp512BFaYGD6fpntwjJZxWVUjeB1h/+BYxPXOFAvlOXbqCpycVu8PWP0Z1uLMNKzTyK7OVKDVlTh8MW9V9tfMbgn7uBUjmJ01SqkCwIGRDQ4/Xg6cC1yAMXr3f4C9wDdmcz3RzIWfrkZHR3nooYcoLy/n5JNPDh53u91YLBZ+8YtfsGfPHioqKoLnUlKMf2BDQ0NT3tfhcMzaupOazQ7ZS4zHOSowSGTt2rUJXkli2S12Xjj/hajH55Ps7Gz+/d//nbvvvpuvfvWrPPjggzz88MO88cYbiV5awpnsacZmryjH5zKbzcZTTz3FqlWruP7661mzZg3HHXfcoZ+YANPpCjTq9rI3bHPVnp7hiI/HPKHsqlJQvCiNsuw0Ni3NpzzH7s+wGgFrpt067aSNSF4xB7NKqesAu9b6a/6PS4ELgWe11tvjvD4AtNZdSqloqYYK4Cp/JvYtpdQK4BQSEMxC8v909dhjj7Fx48YJ2VeA6667jm9961t861vf4p577gkez8/PB4x6q8m0trZSUlIS/wXPFSlzN5D/+9//zhtvvIHdbueSSy5J9HISKis1K6m6FsymG264gQceeICf/OQnpKWl8b73vY/FixcnelkJZ8nOTpquBfFWWVnJ97//fc4//3wuuOAC3n77bXJzcxO9rAjRugI99OHVbO3o543dvcGAtas/MruabjNTlm2nMjedk+vyghutKnLSKc5MlXZWC0BMwaxS6kbg68A+4GtgZGaVUg8CP1FKfUlrPfMtpVForX3jf3rSWr867rI2wDkbrz/Xud1u7rnnHp599tmo52+++Wa+853v8Oijj3LLLbcEN4GcdtppfOUrX+GPf/xj1J6EWmuefPJJ7rrrrlldvzg8eopx1f39/VxxxRWA0aotLy8PCG0smeq5InEO9fWJdt7n8wWPAxQWFvLRj36Uhx56iEcffXRCrez460XyCHxdPJ6pq+m8Xm/E9QDnnXce//Ef/8GDDz7IBRdcwEsvvZTQ/uAer4+W3mF2dA+xfd8gDYuz+MxTf4/oCvSpn7zNl85axms7eijLtnNSTZ6RVQ3LsGan2yS7usDFmpn9GPBZ4H/DD2qt3Uqp7wB3AdG3Uh4ZxwJ3J/D1k9bdd99NSkoKdXV1Uc8XFRWxdu1aXn31VT7/+c/zve99D6UUJ510Ep/85Cd59NFHWbduHZdccknwm0ZLSws33XQTq1evZvXq1Ufy0xHT1NPTM+GY1ppXXnmFa6+9lu3bt/PNb34zYmhGU1MTALt27cLj8SyowQnJzu12s3v3bsD4Oo0vDfF6vezYsQOA5ubmYE/R5uZmWlpaIq698cYbeeSRRzjnnHMiBjB0dnYyODiI2+2mv78/WF8vEs/lcgW/jlu2bGHDhg2TXrttm5FXCvx7Drjnnnt47bXX+NOf/sQ555zD9773PYqLi2dv0Ribrnb6A9Yd3YPBx937hyM2XP38k8dH7Qq0vDiD174grcSSQrIODJpsNFi0N+DPU5w7FuiN5X6xvmGMY1w8yblq4JtTPX+hjrPdtGlTcJTlihUr9ObNmyPOj42N6VWrVmmlVPC6yspK3dzcHLzm4Ycf1scff7xeunSpPumkk/TJJ5+sTz/9dP3LX/7ySH86Yhp+85vf6Kuuuir49czMzNRr1qzRJ554ol6+fLlet26d/sIXvqD37NkTfI7H49EnnHCCTktLCz6vuLhY33PPPQn8TETA7bffHhxlCui0tDS9bt264Pm77rpLV1RUBM+npqbqlJQUfcwxxwT/bR911FH6+eefDz7nqquu0m+//Xbw44985CM6JycneI+CggJ97bXXHtHPU0Q3/uufnp6u169frz0eT8R1zzzzjF62bFnwOqWUPvbYY/Xf/va34DXbt2/XGRkZGtAWi0WfffbZM16fz+fT3QOj+rUd+/UTr+3W//Xrf+lLv/u6PuFrr0SMZF3yhd/oU+7+g/7oDzfrr/12q/7Z5hb99p5efWDYpff1jwbHugbe1n/9Fb2vf3TG6xNxMjak9Qtf1Po/M0JvL95qHJ9lTDHOVukYfpWolPoTcKbWesJuIKXUD4AztNazth3W/w25Uod1M/AfN2OUP9yqtR6L9lyAhoYGHdjsIoQQQojYeH2a1r7hcVlWI+t6cCTUZzvNaqYqP53qPAdVeQ6q84238ilGss61SZoLhs8Lg11GK8r+dshfCt85MTQw6Nq/G60pZ5lS6i2tdUO0c7H+/vBHwCtKqZuAtwErsBr4HHAaCdp45X/9b0wVyAohhBBiekZcXnbuDwWrO/zB6879Q7jCugXkOlKoykvnrKOKgkFrVb6DoozUmAPQudAVaN7x+WBoHxxsg/5WI1g96H/sbzMeBzrAF1ajfdzHYdVlsPm7cNwnkqI1Zax9Zh9VSi0H/oDxK4wABTwLzGzm4xRUqLpbjTt+C8ZEsjSl1BLgZIxyiFnprCCEEELMF71Drgm1rNv3DdJ2YITAL25NCsqy7VTnOdhQm2dkW/MdVOWlk2mP7wayZO8KNKf4fDDUHRaktvkD1Db/++0w0B4ZqAJYUo1Ma0YJVKyHRSX+j0uNx0Wl4BmBd34G6/49KVpTHk6f2euVUj8CzgEKgB7gd1rr38d6L3+AejXwaaAKaAcewqh91WHXOYFL/R9eqZR6UGvdrZS6FWOUbrhtWuvvx7oWIYQQYj7y+TRtB0aiBq19w6HSgFSriSW5DlaXZ3HhmjJ/ljWdxTnppFqlvdWsONwNVT4fDO+PDEz7WyPf7+8A37gR6+aUsED1+ND7i0pDAas922jQOxXXcFINDIqpZjbuL260+qoHvodRsnAjcAZGMBv3QQwVFRU60H5ovKuvvpqrr7463i8phBBCHBGjbi+79g9NqGXd2T0YMUggO93mz66mh0oD8hyUZKbJr/SPNNcw/OGr8NoDoWMnfBpOuN4fkLZN/NX/wVbjV/9eV+S9TNZQ5jSjJOz9sIDVnnPoQHW6xgaPaJ/1uNXMKqXO9L/r1Vq/qJSyA08Am4BXgI9orfuneS8bkK+1/kjYsT8DbwDXKaXu0lp3xrK+Q8nLy0M2gAkhhJjLDgyPLw0wgta9fcPB0gCloDQrjeo8B+urcoK1rFV5DrKTbMz6gqG1kYkd7Aq9De2HVZfA5kdCG6qWfQDuW2Z8HGCyQkaRkTktPdb/q//Ar/1LjGDVngtHcrR8Eg0MirXM4DmMetmb/R/fA3wAeApIwejx+olp3isDoy9tkNbaq5T6GcamssVAXINZIYQQYi7w+TTtB0eCgWogcN3ZPcj+wVBGzmYxsSQ3nZWli/jAqhKq8h1U5zlYkielAUeMe9TYRDUQCFI7YXCf8f5AWOA6uG/ir/3ByLiuvgLeeATWfAQOtsCpX46sVU3PO7KB6hwTazDbC7xfaz2qlCoDPgo8qrX+BIBS6i/TvZHWev8kp4YBH7AzxrUJIYQQc8qYx8vu/cMTall3dg8x4g7VUWbarVTnOdi0tCBYy1qd56QkKw2zlAbEn9Yw0hcKRCOC0i4YCAtYRw9EuYGC9FxwFIIjH/KWgrMAHGFvTv85m8MoG/jHk7D+uiPS5mq+iTWYfVdrPep//7PAGJEdDOIxSvYk4Hmt9b443EsIIYRIuIMj7oiAdYe/PKCldxivL7R3pSQzjap8B2src4J9WqvzHTKyNV48Y6EgdNJA1f8YLYtqSQsFpXl1ULlhYpDqKDAyqeYYQqzUzKTaUDXXxBrMjimlajG6GHwCuFdr3Q2glDoOWD6TxSilKoD3A2tmch8hhBDiSNNa03FwdEKWdUf3EN0DofpHm9lEZW469UVOzj6qKFjLuiQvHbttAY+PPtyd/Vob2dGpsqeBt5G+6Pew54Yypbm1YdnTQIDqP5fijN8GqnA2O2QvSYo2V3NRrP9qbgR+B5QBf8XfFksp9WngvxjXA/YwfBu4RWu9bYb3EUIIIWaFy+OjpXcoYvNVoJ51yBUKxJypFqrzHZxcmxesZa3Kd1CWlYbFLPWPE1hS4dV7J+7sX3UFtLw+dTZ1/M7+wP0CQWluDSw+MRSUhgeq6Xlgth65z3MySbShaq6JdWjC34EKpVTuuJrXn/jfDptS6gtAp9b6/pncRwghhJiMz6fpGXJNa8LUwKh7wgasHd2DtPQM4wkrDShelEpVvoMLG8rCgtZ08hwpUhpwKFobG6C6t8H+Zjjmw+N29p8LD6+P3NlvzwkFpTnVk9eipmTMThZVJJ3D+n3G+M1bWuuemSxCKfUh4DjgwpncRwghhJiMz6dp7Brg44+/SWvfCKVZaTx6eQN5ThuNnaGANRC0dvWHAiiLSbE4N53afCfvW1EY7M26JM+BI2UBlwZMl9ZGf9TuRujeagSv3Y3G21hYR8/114V29jdcZZQdXPhYWLCanxxZVJFUEv4vUCl1HnA5cK7W2hN2vAgjU5u4qQ5CCCHmBaOedSQYyAK09hkff+msZXziibcAcKRYqMp3cGJ1XnADVlW+g/JsO1YpDTg0nw8O7g0LWhtDgatrMHRdep6xw/+oi4yNVPn1xsfpuUam9h9PwgnXys5+MS0JDWaVUhcBt2EEs5X+X8eYgRrgbK31RxO4PCGEEHNQz+AYjV0DNHUO0Ng1SGNnP81dg3z3ioZgIBvQ2jfC4hw7P/7YWqrzHeQ7pTRgWnw+OLDHH6huCwtam8A9FLrOUWgEq8dcAvlLjYA1tw7Scya/t+zsFzFKWDCrlLoEeBwwAdHGcn3oyK5ICCHEXDIw6qapa5CmrgEaOwdo6jLewocKZNqt1BU4+cDqEpypVkqz0iIC2tKsNLLTU6grzEjEp5D8fF7o2x0ZtO7batS3esJ+MHAWG0Hr6svDgtbaqbsQTEZ29osYJSyY1Vr/GPhxol5fCCHE3DDq9rJ9nz9o9Wdcm7oGaTsQCqbsNjO1BU42LS2gttBJXYGT2kJHxCYsn0/z6OUNE2pmc2S8K3g9/qA1rJ513zbY3wTesM1XGaVG0Lr4pMigNS3OWVTZ2S9iEFMwq5Q6T2v9qynO1wJHAX/RWssoWiGEENPm8frY3TNEY+dgWNA6wO6eIQLNA2xmE0vy0mlYnMWHC8qpK3BSV+ikJDNt0q4EASaToq7AydPXrJ9WN4N5yeuG3l2R9az7tkFPc2R7q0XlRtC6ZGOonjW3FlIlgy2ST6yZ2U8ppV7GqGndHd7FQCl1OvAs8HNgiVLqHa31C/FbqhBCiPnA59O0HRiJyLRu6xxgZ/cQLq8PAJOCxTnp1BY4OevoYn/Q6qAiJ31GG7FMJkWeMyVen0ry8rigd2eUoHV75GSrzAojUK051XjMqzOC1pR4DPQU4siINZhdBbQDaYBWSj2gtf6M/9yn/Pf7nNa6Uyl1plJqqQxAEEKIhUlrTffgGE1hmdbGrgGauwYihguUZKZRW+BgY12eUR5Q4KQ630Gq1ZzA1c8RnjEjQA2vZ+1uhN4d4As0CFKQtdgIVuvOiAxabemJXL0QcRFrMJsJ9AM/APqAs5VS27TWDwPl/mv2AWitf6uU+hrwhXgtVgghRHI6OOymaV9oI1bgsW84lAXMSbdRV+jkwoYy6gqNoLWmwEFGqvQNPST3qFEKEMyyBoLWnaD9PxgoE2RVGsFq/VmRQas1LbHrF2IWxRrMDgIrtdZ7AZRSd2J0JHgYsAFaa+0Lu746LqsUQgiRFEZcXprDg9auQZo6B+jsHw1e40ixUFvg4IwVhdQWBDZjOcl1LIBf78+Ue8TYdBVeGtC9Dfp2QeC/V2U2dvvn1cHyc0NBa04NWFMTu34hEiDWYPbtQCALxiQwpVSgGtwEuMddX44QQog5x+31sWv/UESmtbFrgJbeYQKjbGwWEzX5Dk6oygnrIOCkeFGq9Go9FNcw7G+MErTuBvx/wCYLZFdB4QpYeYERsObVQ06VMepVCAHEHsyalFLHaq03K6WswFeAbv85O3AwcKFSygbItkchhEhiPp9mb9/whEzrzv2DuL1GUGU2KSpz01lRvIjzVpVSV+igtsBJRU465oXUCeBwjA1GD1oPtHXRc8QAACAASURBVBAKWq2QUw3Fx8DRF4eC1uwlYJG2YUIcSqzB7D3A60qpbiDL//z7lFI/BcqAfUqp07XWL2FM9WqJ62qFEEIcFq01Xf1jERuxmroGaO4aZMQd2oxVlp1GXYGTTfX5wbrWJXnppFhkM9aURvv95QFh9azdjXAw7L9Bs80oBShtgFWXhgWtlWCWumEhDldMwazW+hml1IXAdYAT+KHW+ltKqZUYP2LeCVyjlPouUAh8MN4LFkIIMbW+IVcwWA0vE+gf9QSvyXOmUFfg5EPHlQczrTUFThwpCZ1ynvxGD07MsnY3Qn9r6BpzirHpqnwt5F3ur2mtNzoKmOXPV4h4UzpQ/BTPmyp1JZCttb437jefgYaGBv3mm9Em5wohxNwzNOahed9gRKZ1W+cA3QOhiU0ZqZZghjXwWFvgJHshTr0a7gX3sDGiNcBkBqt94tjVkb7oQetAe+gaS6oRtObX+7Os/olYWYuN+woh4kYp9ZbWuiHauVn5EVFr/cPZuK8QQsxHPp+mZ8g16VSqMY+Xnd1DkZnWrgH29obGuaZaTdQWONlYmxfciFVX4KQgI0U2YwVYUuHVe+G1B0LHTvg0HH0JvPt0KHjt3gaDXaFrrPbQNKzwoDWzXIJWIZJAzMGsUiob+DJwLkbdbDPwBHC/1toz1XOFEEJE8vk0jV0DfPzxN2ntG6E0K42HPryarR39vNq8n8auAXbtH8Lrn+dqMSmq8hwcU5bFRQ1lwYxraZZdNmNNRmsY3Ac9TbDmCtj8iDFswJICy86FRzcaH9scRrBafWqonjWvDhaVgenwp44JIWZXTGUGSqkC4K/AEmAUY4OXB6gAtgAna61HJr9DYkmZgRAiWRwYdrGlo59FqVY+8aO3aO0LfesszUrjS2ct46u/3RrRp7WuwEllbjo2iwRWUfl8Ru1qt38jVrCLQCOMHjCuOe7jRnC7+buw9pNG4IryB62lIFlsIZJSPMsM7vA/5wLg14FMrFLKAtwM/Kf/UQghBODx+tjdM8SWjgG2dvSzraOfrR2hIQNPXb0uIpAFaO0bYXlxBn/6/CmJWHLy83rgwJ5QHWugPGB/M7iHQtfZc40gdcV5kFvnz7bWARre+Rmsvw4yihP2aQgh4iPWYPZU4D1a653hB/1B7e1KqRfjtjIhhJhjAtnWbYHA1V/fOuYxJjdZTIrqfAfHV+VQX+RkaWEGZdl2SrPSJmRmpRUWxq/+e3b4A1V/trW7yRjr6nWFrnMWG0Hq6sshr9aoZ82tg/Sc6Pd1DcOVv4HUzCPzeQghZlWsweze8YHsOPkzWYwQQswF4dlWI9NqBK4dB0MjXXMdNuqLMrj8+ArqizJYWphBdb5jQomAz6d59PKGiJrZRy9vIGchdRtwDfmD1abIwLV3F+hA5wEFWRVGoFq9KTTCNbcWUmOcz2OzGwMJbPa4fypCiCMv1mB2RCmVobXuH39CKfUpQObrCSHmlQPDLrYGM61GiUC0bOu6JTksLXQagWuRk3xn6rTubzIp6gqcPH3N+km7GcwbI31GwBpeyzp+sEBghGt+PSz/gD/LWgu5NWBNi99aUhzxu5cQIqFiDWZ/APxZKXUXRhcDB1ALXAGsxRimIIQQc04g2xoIXKNlW3PSQ9nWpYUZ1BdlUJU/8+lYJpMizzlPcgFaw1B3WB1rWHnAYGfoOkuqEaCWHRdZHpC9RKZhCSFiEusEsJ8qpcowgtrAcxXgBe7VWj8Y5/UJIUTcTTfburYy259pzaA+hmzrgqA1HGydmGXd32hkYANsTiNQrd5kZFgD5QHSo1UIEScx95nVWt+llPopcDGwGGgF/ldrvTXOaxNCiBnx+jS79g9FZFq3dvRHzbZets6obY1XtnXe8Hmhb3coUA3vHOAaDF2Xlm0EqsvODXUNyK0zugVIuyshxCw6rAlgWuu9wN3jjyulTtJavzrjVQkhRIwC2VYj02oEro2dkdnWqryJ2dY8h0zIAsDjgt4doZKAQInA/mbwhsbj4iwyAtVjLgkFrXlLIT03cWsXQixocRtnq5RKAx7DGKgghBCzIjzbGigROFS2dWmRk+p8h2RbwWhLtb8prJbVn23t3RnZOSCz3AhUq04JtbrKq4XURQldvhBCjDdpMKuUeheIZetoDsaGMCGEiIuDw262+jOth8q2LvWXCNQXOslzSraVkQP+gHXcRqwDewH/5EdlhpwqI2hddk4o05pTI22rhBBzxlSZ2c3AORhjal1TXBfgQYJZIcRhCGRbtwUDV6N/a3tYtjU73UZ9kZPL1lUESwQWfLZVaxja769lHVceMNARus6cYnQOKD0Wjrk0VBqQvQQsC6ifrRBiXpoqmH0YeEZr/fR0bqSUMgHvxGVVQoh5Kzzbuq1jgK2d/VGzrcf6a1vnfbZ1uBfcw8ZGqwCTGax2sGcbH2sN/e2hsoDwDgIjvaHn2RxGx4Alp4RNwqqFrMXSOUAIMW9NGsxqrV9TSk17rIrW2qeUWhufZQkh5rrx2dbAiNdo2dZLg50EFmC21ZIKr94Lrz0QOnb8p6ByI7z7v/7AtQlcA6HzaVlGoFp/dqjVVV4dZJRI5wAhxIIzVc3sBmLMtGqth8bd4z3Aq1pr9+EtTwgxFwSyrdsCJQKd/TR2DTDqNrKtZpOiKi89mG1dWuhkWVHG/M22HorWRhlA1xYj23rMh2DzI+AZA0sKLD8PfngmpGYZGdZjPhRqdRXoHLAQ/9yEECKKqcoM3gC+qpS6WWs9nZrZCEqpdUCN1vr3h706IURS8fq0f0rWobOtl6ytCAauNQULLNsabrQf9m2Ffe8aweu+LdD1LoweCF1z4g2w+kp442Fo+BikOOGzTZCWmbBlCyHEXDFVmcGoUur7wDNKqdu11n+dzg2VUinALUCF1vrK+CxTCHGkHRx2R27ImiLbaox2dVJflEH+Qs22elzQ0xwKWPdtMd4/2BK6xuaE/HpYfi7kL4eCZZC/zKiN7W+Hf/wUTvgPY9CAEEKIaZmyz6zW+l9Kqc8CP1NKWYDngX8Bu4B+wAekAwVANXAs8B7gO8BHZnHdQog4Cc+2bguOeB2g7cBI8Josu5X6ogzJtoJ/jOtef9Aalm3d3ww+f0WVyWK0tyo7FtZcAQXLjaA1s3zy8oDUTLjyN8ajEEKIaTvk0ASt9Ral1BrgOuB6/6Med5nyH/sdcLrWenO8FyqEmLmDI25/XWtotGu0bOuaiiz/pqwFnm0d7vVnWbcapQGB98f6Q9csKjMC1dr3GtnW/Hqjg0CsLa9sdqNVlvR3FUKImCitx8elU1xstN86EVgLlANWoBtoAl7UWu+bjUXGS0NDg37zzTcTvQwhZl0g2xrKtBqlAtGyrYFMa31RBtX5DlKtCzDb6h41ugaMz7aG92pNXRRZGlDgD1xlIpYQ4jB5envxDY9MOG6yp2HJzk7AipKXUuotrXVDtHMxjbPVWvuAP/vfhBBJIJBtDWRat3YO0NQ5wIjb6Fs6Ptu6tMjoJLAgs60+H/TtCtWzBmpbe3aERrmabUbngMqNRrAaKBHIKJYOAkKIuPINj7Dj1FMnHK96+WVIwlg2WYPvmIJZIUTieH2aPT1DbJ1GtvVDx5UHSwQWbLZ1sDssy/puqA2Wezh0TdZiI9u67JxQtjW7CszyrVEIMTu8g0O429vwdHRgKSyMfk1vD63f+AbKYjHerBawWFDmcR9bLCiLFWUxoyyBY9bQNWaz8bHVErwXkz3Hfw1mM8pqDb124Bqlkjb4lu/YQiSh6WRbl+Qa2dZL1pX7p2RlUJCxALOtriHYt80IWMNrW4e6Q9fYc43ygNWXh4LWvKWQIhO4hRDxo30+PPv342lvx93Rgbu9HXe7/9H/sa8/VHNf/vhj0e/j8TDW1IT2eNAeN3i8/veNN9xu4zGGUtEZs1go//73j9zrxWDOB7NKqfUYnRNagVLgc1rrA1M/S4jkEJ5tDW+DFZ5tzbRbqS80sq2BEoEFmW31eqB358R+rX27Ce5JtaRB/lKoeW9kbasjP5ErF0LME76xMTwdYcFpW1jQ2tGBp6MD7Y6cE2VyOrEWF2MtKsK+ejXW4iKsxcVYioqw5OREfR1LfgFVv/3NIdejvV601xsMboNvbg943Mb58I+D13j9QXLo+mDg7PVGfhw47/VicqTH5c8x3uZ0MKuUygYeB47SWg8ppS4GHgYuSuzKhJjo4Iibxs5QicCWjujZ1tULPdsamI4VXtfa9S50N4J3zLhGmYxygMKVcPTFoaA1azGYFliQL4SIC6013gMHQsHquIyqu6MD7/79kU9SCkt+PtbiYtJWrMD63tOxFBX5g9dirMVFmJ3OSV/T1do2ozUrsxllNoMtxu4ph2mm650tczqYBT4A9IaN0f018COlVKXWelcC1yUWsEC2NVgi4K9xlWxrFNGmY+3bAiN9oWschUaWtXJDaDNWXh1Y0xK3biHEnKM9HjxdXZP++t/d0YEeHo54jkpNxVpUhLWoiNSldZGBakkx1vx81AwCSZM9zag3jXJcTF9Mwax/cMIG/1sxkAEcALYCv9da/zPuK5xaBlAS+EBrPayU6gFWYAx2EGJW9Y+62RZWInDIbGuh0QprwWVbPS7o2R7KskadjuUwugfU/1soaC1YbkzHEkLMezPdKe8bGpoYqIYFq56uLqOjSRhzVhbW4mJSllTiOHH9hGDVnJU1q9+rLdnZSdm1YDLJGnxPK5hVStkxBibcAGRhDEkYTyul/g7cprU+dKFHfLwC3K2Uukxr/YRSqgbjr4XpCL2+WCBiybZefFxZsESgpmCBZVtnMh1rURmY5J+uEAvVVDvldaYPb0/PpFlVT3s73oMHI59osWAtKMBaXEz6ccdi8detWotLjLrVoiJMaZIBjUWyBt+HDGaVUsuAZ4A+4LvAu8AO4CAwAqRhBLh1QAPwHaXUH4CPa63HZmndAGit31FKfRC4Xil1MrAP43PaOpuvK+a38dnWrR0DNIZlW00KluQ5WF2RxYfXlrOsaIFmW0f6Imtao03Hyig1SgRqTg8Frbk1YElJ3LqFEElHe73GJs8oPF2d7DzzTLTLFXHclJ5uZFGLi0k75uiwOlWjVtWSl2fUk4p5b8pgVil1NPAd4Aqt9f8d4l5/Ab6nlLoGuAz4gT9j6o3PUqPTWv8K+JV/vQ8Cm7XWTbP5mmJ+8Pk0e3qHjQ1Z/hKBbZ39tPaFsq2L0qzUFzkXdrY1lulYR30wsvVVWmbi1i2ESBpaa7y9vbhbW3G1tuJubcPd2oq7rRVXaxvujg7Kv/fdqM9VNhtZl10aWataVIQ5I+MIfxYiWU0azCqlUoFPACfHkmHVxnzcx5VSrwKfAr4141VOg1KqHLgSeO+ReD0xt/SPhjoJBEoEomVbjynL5EPHGdnWpUVOCjNSF0621eeDA7snZlvHT8fKrTM2YwVHusp0LCEEePv7cbe1RQarra242lpxt7WjRyLrYc3Z2VhLS0lbsZyM956OeVH0H37NWdkUfP7zR+JTEHPUVJnZVcDNh1sqoLXepZR6Qyll01q7Dv2Mw6eUcgBPANdprf86m68lklsg27qtI7Qha8psq39D1oLLth7OdKz8ZZBTBWZrwpYthEgc38gI7ra2CQGrq814P3wYAIDJ4cBaWopt8WIc60/EWlKCtbQUa2kJtpISTOmRPUuTte2TSH5Kx3F6hFLqAa31p+N0LwVcDXwaqALagYeAb/qzvyilCoFNGLW6P9NavzbVPRsaGvSbb74Zj+WJJDAw6p6wIStatnVpoTHWNTDedUFlW13D0L11YrY1YjpWTmSWVaZjCbEgabfbPwggWna1bUKPVZWS4g9QS7CVlhrvl5QaAWxpCaZFi2L6XjvTbgZiflNKvaW1boh6LtZgVim1BFiNsfEr/G9pEfCfWmv74S503OvcCNQD3wOswI3AGRjB7A2Hc8+Kigqdl5cX9dzVV1/N1VdffZirFbNpfLZ1qz+AjZZtXVqYESwRqC1wLpxsa7TpWPu2QO8uJkzHyl/un45Vb7zvyJcSASEWAO3z4dm3z1+rOjG76ukc17rKbDZ2/weyqREBawmW3FyUdCARR0jcglml1OeAr2MEsVHbc2mtZxw9KKVswFe11p8LO2YG3gCOAUq01p2x3lcys8kvkG0N35DV2DnAsCuUba3MTfdnWhdgtlVrGOicONJ1wnSsJROzrTIdS4h5TWuNt68vIpsanl11t7dPGLVqyc+fJFgtxVpYgLLM9dlKYr6YKpiN9W/pzcCdGJ0Lhsedy8HIosZDBnBX+AGttVcp9TOMrPBiIOZgViQPn0/T4u8ksDVYKjAx27q00MkHG8oWZrY1fDrWvq2h+tbJpmPlLzPez1sq07GEmKe8g4Oh4LStzegEEBa8jp9gZc7MxFpaSkp9Pc7TTjWC1EDAWlKMKUXa5Im5L9Zg9nWt9RcnO6mUWjnD9QCgtd4/yalhwAfsjMfriCNjIKyTwFTZ1kAngUC5QNGiBZJt9bqNoQKxTsfKXwbpOYlbtxAi7nxjY8Ymq0ALq3HZ1fGDAUx2uxGglpVhP35dKLtaWoq1pBSzI32SVxLJoG+0j2HP+Nwg2C12slKzErCiqSXremMNZl9VSqVqrUcnOT9ZEBovJwHPa633zfLriMMQyLZu6zSC1q0d/Wzr7GdvbyjbmpFqob4ogw82lAVLBGrynaTZFkC2NWI61pZQ0Lq/aeJ0rNIGWHN5qL51UblMxxJiHtAeD+7OzlA2tdVoWxX42NPdHXG9slqDwWnqyhVGsBoWsJozMxfGD/3z1LBnmDN+ecaE48+e+yy9o72YlCnizazMKNSE48FzKuwcxmM8/35Mtt4Xzn+BLOZOMPsccJtS6jtRzhUDt2F0HIg7pVQF8H5gzWzcX8QmPNsaKBOIlm09qjSTi48tD3YUWDDZ1pimY50m07GEmCe0z4enez/uttbIAQH+bKu7sxO8YbOETCashYVYS0tJP+mkyNrV0lJjipX8IDtv+LSP1oFWGvsaaextZGPpxqjXdY90c9WLV8XlNRVqYqAbJUCOdk3gWODxtnW3xWVN8RZzZhZYBNw0C2s5lG8Dt2ittyXgtRes8dnWbR39bD1EtnVpYQa1BQsk2xqYjrVva2SJwEB76JqURUbQuvJCfxeB5UbJgEzHEmLO0VrjPXDAH6BGya62tU0Yu2rOy8VWUkraqlVkBILVQMBaWIiySu/m+WjYPUzzgWYaextp6mtiW+82mvuag7+mNykT60vWR31uVmoWd2+4G5/24dVeNBqf9k1482qv8XfS/+hjinPjn4fG65t47/HPC399s0rO/9djDWZfBHoxygnC+negMDZlXRqfZUVSSn0B6NRa3z8b9xeGYLY1bEPW+GzrYn+29aKGsmBHgQWRbY1pOtZJMh1LiCQ03T6mvqEhY2PVJNlV39BQ5PMXLcJWUkJKTQ2OU04Z1xmgBFNq6qx/biJxtNZ0DXfR2NtIY18j23q30dTXREt/C9rfGtFhdVCbVcs51eewNHspdVl1VGVW0TPaE/WeaZY0zqic+Ov8RGsbTM7BFrEGs49prV+Y7KRSyjnD9US754eA44AL433vhcrn0+ztGw5tyJok27p0oWZbh/aHZVkDJQLbwB32H1hmhRGs1v9bKNsq07GESGq+4RF2nHrqhOOVv/olnV/+SjCz6u3riziv0tKwlRodAOzHHhsKVv0Bq9kZ9//6RJJyeV3sOLAjWCYQeOx3hUrISh2l1GXX8f7K91OXXUdddh3F6cXzP+mTQDEFs+GBrFIqFXBqrbvDzp8fx7WhlDoPuBw4V2vtCTtehJGpjd/4snlqcMxDY/iGLH+2dWiKbOvSogyKF0K2NZbpWKsvC5uOVQcp8p+XEMnMNzSEa+9eXC0tuFtacLXsZdF550W91js4yOjWLdhKSkldtiw4wSoYrGZnz//vh2KCnpGeCUHr7oO78fjDkVRzKjVZNZxWcZqRbc2uoyazBodt+tMT7RY7L5w/MUdot8Rl/lTcJet6Y+6GrJSqBu4DTgfMSqmDwI+BL2mtD8RrYUqpizA2lF0OVPq/kZiBGuBsrfVH4/Va80F4tnVrsJPAAC29oRYagWzrhQ1lwQ1ZCyLb6vMa07HGZ1sjpmOlGv1Za04P9WuV6VhCJDXvgQO4Wlpw7WnBtbcF956WYAA7fvSqOTOTRR84N+p9rMXFVL/44pFYskhCHp+HPf172Na7jca+Rpp6m2jsa2T/SOjvUL49n7qsOk4pO4Xa7Frqsuood5ZjnuEgmqzUrIR2AYhVsq43pmBWKVUFvIYxIGEnsB3wYAS2ZyqljtNaRy8Aie11LgEeB0xAtJFdH5rpa8xl4dnWbWG1rYFsq/J3ElhZsogPNpSytDCD+uIFkG2dbDrW/ibw+LvJBaZjFayAlR8MBa3ZlTIdS4gko7XGs68b996wgNWfZXW1tODr74+43lJQgK2sDMfGDdjKyrFVlGMtK8dWXoY5IwNX62T1fvP4+6KI0O/qDwargYzrjgM7GPNPULSYLFQtquKE4hOoyzJKBOqy6shMlQ27ySzWzOxXgb3Ae7XWb4efUEpdBnwFuGami9Ja/xgj27ughbKtoQ1Z47OtTn8ngQvWlAY3ZC2IbOvYwMQOAhOmYxUYWdZjPybTsYRIUoG+q649e3Dv3RuZZW1tRY+Ebdgym7EWF2MrLyfj/WdiK6/AVl6Grbwca1mZbLQSQeNbYAUyru1DoU4zWSlZ1GbXcnHdxdRl11GbVcuSRUuwyt6HOUfFUnaqlNoDrJlsQpdS6gWtdfJtv/NraGjQb74ZLdGbeIFsa3jgOiHbmpNu1LT6SwQWRLY12nSsfVvgQJTpWPn1oSED+ctlOpYQScI3NmZ0BWiJzKy6W1pwtbWBJ7glAmWzYS0vMzKr5eXG+/6g1VpcPKM2VtPtZiDmlvEtsAKP4S2wKjIqWJq1NFgiUJddR15a3vz+/3OeUUq9pbVuiHYu1szszilGzQKUxXi/ecnn0/QMuXB5vNgsZnLSbZhMKniutW+ELcFMqxHATsi2FoayrUuLMqib79lWreFg68SRruHTsZTZGCpQ0gCrZTqWEMnEOzg0aTmAp7PT+DfuZ3I4sJaXkVJfj/P000PlABXlWPLzZ21IgCU7GyRmTVqHGpU6vgVWIGjd078nagusQNBalVlFmkV+IzefxRrMjiilirXW7eEHlVIm4GvAZGNuFwyfT9PYNcDHH3+T1r4RSrPSeOBDq3h9Rw8vb9vHto7+CdnWlSWLuDAYuDopyUyb3z8tTpiOtdU/HSts5nhGqZFprTk1FLTm1sp0LCESJDgsYM8eY5PVnpaw4HUv3p7I7RLm7Gxs5eXYj22ILAcoL8eclTW/v8eJwzLZqNSnznqKz/3pczT2NXIw7P+JQAusMyvPDGZcSxwl8ndrAYo1mL0PeN0/zrYZcAC1wCVAif9xQesZcgUDWYDWvhE+/dO/8V9nL+MPjd1csKaUpcHaVgd2W8wNJeYOzxh0N07MtkadjnWBTMcSIsG0z4dn374JgaqRZW3BNzgYulgpLIWF2MrKcL7nFP9GK2OzlbW8HLNj+u2JxMLj9rnpHOqkY7CDtsE2OoY62FC6Ieq1w+5hRjwjnFp+anBDVm1WbUwtsMT8Fmuf2ZeUUjcCDwGBaEMBA8C1Wusn47y+Ocfl8QYD2YDWvhHqizL42SePT9CqZlnU6VhboWd7aDqWyWr0Z118YihoLVgGGSXS+kqII0i73bjb2/0lAHtw+0sBXHtbcO9tRY+NhS62WLCWFGMrr2DRMcdElANYS0sxpchvSkR0Y94xOgY7aB9qp33Q/zbUHgxeu0e68enQIFGFYm3R2qj3Kkov4ifv/8mRWrqYg2JOC2qtn1RKPQO8H6gEWoHfHaKWdsGwWcyUZqVFBLSlWWnYLPOk3jWm6Vhny3QsIRLANzpqdAYI1q2GglZ3ezt4vcFrVWoqtrIybBWLcZy0IZhZtZWXYy0qQlnm8W+PxGEbdg/TMdQREaiGP4b3aAUwKzMF9gKKHcWsLVpLsaOY4vRiihxFlKSXUJheyL6RfdFfTPId4hAO67uU1noE+MX440qp87XWv5zxquawnHQbj17eEFEz++jlDeSk2xK9tNiMn44VKBEYCvtmk5ZtBK2rLg0rEVgq07GEiMHh7rD3DgyMKwcIDQ3wdHVF3svpxFZeTtrKFWSceWZYOUAFlnzZ0S0mGnAN0D7YTseQvwxgXJa1byxy5K/FZKEovYhiRzEnlZxkBKv+gLXYUUy+PR+LSX4wErNj0tZc/pGxnvBxtVPeSKli4A2tdWkc1xdXR6o111TdDJJOLNOxCpaHTcdaZvRxlf8EhZgRV2sbO049dcLxqpd/hyk1NXo5wJ4WvAciBy6ac3ONILWsDGtFedjQgDLMmZkSsIogrTX9rv5gkBqoWQ1/HHANRDwnxZxCUXoRJY4SI5vqKAl9nF5Enj0Pk5pZF4pDdTMQC9vhtuZ6GzgA1IfdqA/IiO/y5h+TSZHnTLJasgnTsbYa73c3hqZjofzTsZbLdCwhjpSwusFw7o4OWi67PHRAKaxFRVjLy412VmHlALayMkzp6UdowSLZaa3pGe0xAtUhf1Y1vBRgsH1C0Gi32IPZ1KPzjg4FrenGY05qzqz/QJSso1JF8psqmH0cODju2E+BDcDfAfe4cyXApvgtTRy2w5mOlV9vZF9t9sStW4h5zDc8zNiOnYxt387Y9mbGtm/H1bydoq9/Ler1JrudgltuCW66spaWYLLNsXIlMSt82kf3cPeEbGogy9o51MmoN7JTptPmpDi9mDJnmVGz6v/1f6AUYFHKIsneizlr0mBWa31TlMPfBX6htf59tOcopaIeF7MkfDpWeNAaPh3Lmm4EqvVny3QsIY4A38iIP2htxrV9O2PbdzC2fTvu1tbgNcpqxVZZSdoxx2B2Rq8xc+tsBQAAIABJREFUNy/KJPvyy47UskUS8fg87BveNyGbGni/c6gTty8yn5SVkkWRo4iarBo2lG6IqFctdhTjtMleBjF/xdqa6+1DnH/PzJYjojqs6Vj+utbMCpmOJcQs8I2O4trpz7Q2b/dnXP1Ba2AvgtVKyuLFpB21kkXnfYCU6mpSqmuwlZcFuwS4WtsS+FmIRHB7jR6r4zsABN66hrvwam/Ec3LTcil2FLM8ZzmnVZwW6gTgr1m1W+W3amLhiuvWQqXUH7TWp8TzngvOSF+UEoHx07FKjEBVpmMJMet8Y2O4du2KCFjHtjfj3ttq9FgGsFiwLa4gdflyFp1zjhG01lRjKy9HWaduSWeyp1H18stRj4u5adQzSsdQR0TNang5QPdwd3D8Khg9VvPt+ZQ4SlhVsGpCCUCRo4gUs3x/F2IykwazSqkvEVt3tzLgpBmvaK4b7gX3sNElIMBkBqsd7GFtdmKajnW+v4tAYDqWFMgLEW8+lwvXrt2helZ/xtXV0hIKWs1mbBUVpNYtZdH7zyKlppqU6mpsFRWow6xntWRnw+QduEQSGnYPR+2tGghae0bHjfZVZgrTCyl2FLOuaF1kJwBHEYX2QqzSh1uIwzZVZvYMINaRVdH7fC0kllR49V547YHQseP/A1acD5u/F+omINOxhEgI7XIxtnu3v541VCLgamkJDRMwm7GVl5NSU0PGme/DVlVllAdULpZNWHPYdFs/9bv6I7Kp42tWD4xFtkWzmqzBHqsbyzZOyKzm2fOkx6oQs2iqf12PAC8DPwJc07hXGfB0PBY1p9nscPw1sPkRI/tqSYHlH4AfnGF8nFlhZFnrzwplW3OqZTqWEHGm3W5ce/ZMqGl17dkDHo9xkclkTL+qqcb53tNJqa4xygMqKyVonYeGPcOc8cszJhx/6qynuO3/bgu2sBpwR/ZYTTWnUuQoCtasjt9clZuWO+Meq0KIwzdVMPszoFZr3TzNe+1RSv17HNY096Vmwuor4Y2HYc1VRtnBFb+R6VhCzALt8eBqafEHrGElArv3gDuwQVJhLSsjpboa56ZNofKAykpMqamJ/QTErPH6vLQMtNDU10RzXzMbSzdGvW7YPUzrQKtRs5q/asJggOzUbGlbJUQSm6o11wjwjxjv13XoSxYAmx1OvB7+8VNYfy1kFCd6RULMedrrNYLWsHrWse3bce3ahXaH2hRZS0tJqa7GcfLJRsBaXU3KkiWY0mRD1Xy2f2Q/zX3NwcC1+UAzOw7sYMw7BoBJmVhfsj7qc4vSi3j6HPnFohBzVdyKeJRSacBjwJJ43XNOS82EK39jPAohpk17vbj37g11DmjeztiOHbh27kS7QhVP1pISI2jdcJIRsFZVk1K1BJNdWhTNZ6OeUXYc2GEErQdCwWvvaG/wmpzUHGqzarmo7iJqs2qpyaphyaIlEzZmBUnSVYg5bapuBu8CsaQycgDHjFc0X9jsxmhYmaglRFTa58Pd2jqxpnXnTvTYWPA6S3ERKdXVpJ9wQrDlVcqSJTK+dZ7zaR9tA200HWgKZVv7mmkZaMHnHwGcak6lKrOKjaUbqcmqMd4ya8hJk6EwQiwkU2VmNwPnAFuY3gYwDxLMRkqRPw4htM+Hu72dsebIlldjO3eiR0MjNy2FhUbQunZtqKa1qhqzQ4LW+e7A6IGILGugTGDEMwIYfVjLnGXUZNVwRuUZRrY1s4YyZxlmk3nar2O32Hnh/BeiHhdCzF1TBbMPA89oradVSKSUMgHvxGVVQog5R2uNp709sjxguz9oHQ61Q7Lk55NSXU3WRR80ygP8b5ONdRXzh8vrYtfBXcGgtelAE829zewb2Re8JjMlk5qsGs6rOY+azBpqs2qpyqyKy4SrrNQsspA+3ULMN1NtAHtNKZUx3RtprX1KqbXxWZYQIllprfF0dETUswYyrr7woDUvj5SaajIvOD8YsKZUV2POmPa3FTFHaa3pHOoM1bX2Go+7D+7Go422aFaTlarMKtYWrQ3WtdZk1ZCXliedA4QQMZlyA5jWuj/G+90CfPHwlyOESBZaazxdXWH1rIEygR34hoaC15lzc0n5/+3deXikVZX48e/J2klnqeq9O91JOnnTiAIioOybTUMLsi8NuOGMg6PjMqOIwjDqqIi7MioKbvwcdZAZFxxRVEZbRUcdEMUVsnR3eqW3JL0kna3O7497a0sqqaST1FuVnM/z1JOut27d99R7K51Tt+4SBNRedVVyTGtzM8URm/w4FxwcOEhbd1v6SgJdrWlrta6Yv4I10TWcv+p8WqKut7W+pp7SIltf2xgzdeNNALsE6FPVH6ccO2ecuuqAN2LJrDEFRVUZ2r2H/rbW9F2x2tuJHUwmJMULFrik9fLLk2Nag4CSqH1tOxcMxYbYcmBLcoiA/7njcHIL7qrSKtZE13Bx08WJ3tYgElBdZkNIjDEzZ7ye2a8BXUBjyrH7gYYxygu2na0xeUtVGd67d9TqAf1tbcQOJL+EKY5EKA8Cal56iR8a4HbFKlmwIMToTa6oKnv69mRcs3Uw5tbzLZESGmsbef6S53Nt9NrEhKxl85fZEAFjTM6Nl8y+HBi5ifUXgecAG4HBEY/VYb2yxoROVRnet2/0kldtbQz39CTKFdfWUtYSUHPxS1zC6ocIFC+w3Y7mit7B3sQQgdTVBLr7uxNlllQuoSXawunLT08MEVhdu5qyYtvu1xiTH8abAPbfGQ7fDyxT1cczPUdEbC0qY3JoaP/+9G1cffI63J1MRopqatw2rhddlBzTGgQUL1pkSescMRwbZuvBrWkJ6zNdz7Dt4DbUf6FWUVJBS6SFtfVrE0nrmugaastrQ47eGGPGN6kdwFR1G7BtnMdvn3JExphRhrq60sez+n8P70/uelRUVeWS1nUXJLdxDVooWWKzw+eS/Uf2jxrX2t7dzpFht6ZvkRRRX13PcxY8h8uaL0skrnVVdRRJUcjRG2PM5E1pO1sRWQ88F/itqm6cloiMmcOGe3oyjmkd3rs3UaZo/nzKgmaqzj8vbXhAydKllrTOIf3D/bR3t6clrc90PZO2ZeuCeQtYE13Dtcdc69ZsXbCG5tpm5pXMCzFyY4yZXlmTWRFZDdwJHAc8AdymqrtE5GvAhpRyDwCvUPX7DBpjxjR84MCIpLWVgbZ2hvbsSZQpqqykLAioOuectOEBJctsks1s0nWki96hkdMT3K5U0XlRYhpjx6Ed6b2t3a1sObAlsa1reXE5zZFmzqo7K23N1kUVi3L9cowxJufGTWZFZBnwGLDcHzoOOElE3glcj9vm9ikg8Pc3Ap+bqWCNKTTDBw+mTcCKJ69Du5M7HklFBeXNzcw/88xEwloeBJQsX44U2de+s13vUC/rv7F+1PEHLnmAN/74jbR2taYluyurVrImuoYLGy5MJK711fWT2tbVGGNmk2w9s28C5gF/C/waOAn4KPApoBVYp6qdIjIP+C/gFVgya+ag4UOHGWgfPaZ1aNeuRBmZN4/ypibmn35achvXlhZKV6ywpHWO6R3spb27nbbuNo5ZcEzGMkeGj1BaVMoVwRWJntaWSMu0bOtqjDGzSbZk9hLg6pTxsH8WkX3Aw8DlqtoJoKpHROR1wK9mLFJj8kDs8GH6OzpG7Yo1tGNnooyUl1PW3ETlC1+YNjygtK4OKbbes7mkf7ifTT2baOtuo62rzf3sbmP7oe2JMl+66EsZn7uschlfWp/5MWOMMUnZktnDGSZ2/RA45H8mqOpWEenBmFkg1ttLf3tH+jaurW0M7kjudiRlZZQ1NVF50smUX5eStK5caUnrHDMYG6TzQGdic4F44tp5sDMxrrWkqITGmkZOWHQCVwZXEkQDWiItFMsY7xUbFm2MMROSLZndOfKAqg6LyDOq2p+hfNf0hDV5InIacBbQBjymqnuzPMUYYkeO0N/ePmrZq8Ht20Hd+ptSWkrZ6tVUnHgikWuvSQwRKFu1CimZ0oIgpsAMx4bZfmh7WtLa2t3K5gObGYoNAcmlr4JIwEWNFyWS1vqaekqLSkfVmdpLa4wxZvKy/SUea/2WvjGOL51CLEdNRF4NNKvqHWGc3+S/WH8/Ax0do8a0Dm7dmkhaKS2lvLGBeccfR+2VVyS2cS2rr7ekdY5RVXYd3kVrdytt3W2JJbA6ejroH05+jq+rqiOIBJy78lyaI820RFtYXbua8uLyCZ+rsqSSR65+JONxY4wx2WX7C32siFzK6C+8WsY4XjdtkU2QiJwLvAxYl+tzm/wTGxhgYNOmUbtiDWzdCjG/alxJCWUNDcw79lhqL700MTygrKEBKR3dc2ZmL1Vlb9/exFjW9u72RK/r4cHDiXJLKpcQRAI2LNtAEAkIIgHNkeZpmYwVnRclSnTK9RhjzFwlGu+VyvSgSAzIVEDGOI6q5nSwoIg8AfzSxxQA71XVX2Qqe8opp+jjj2fcidcUGB0YoH/T5mTC6ntcBzo7k0lrcTFlDQ2Jpa7SktYy21d+ruk+0p1IWlNvPf3Jof7R8ihBNEgkrPGk1bZ0NcaYcInIE6p6SqbHsvXM7ge+6n+Oew5gMW5prpwRkWOAFwCvVtWnRORtwCMiEqjqs7mMxcwMHRhgYMuWUcMDBrZsgeFhV6ioiLL6espbAqpfst4nry2UrW6kyJLWOefQwKFEL2tq0rq3LzmMvrq0miAasK5hXVriurBiYYiRG2OMORrZktn3qeonJlqZiHRPMZ7Jeh6wX1Wf8vc/BbwLuBy4L8exmCnQwUEGOjtHbOPaysDmLTDkJtYgQmn9KsqDFqrXrUv0tpatXk1R+cTHKJrZoW+oj46ejrSJWO3d7ew8nJy3WlFSQXNtM2euOJOWaEuip3VppW39a4wxs0W2ZPa7k6zvP442kKNUQsprUNU+EWkFrHslT+nQUDJpbU/ZFWvzZhgcdIVEKF21ivIgoPr8FyeHBzQ1UTTP9pSfawaHB9l0YFPaOq1t3W1sO7gN9aOdSotKaapt4qSlJ6UND6irqqNIbEMKY4yZzcZMZkXkAuCvk6lMVf84oo4rge+q6uDRhZfVU0CtiCxNGVYwBPx5hs5nJkiHh13SOmIb14FNm9DB5NuhdOVKyoOAqvPOdQlrEFDe1ERRRUWI0ZswDMWG2HpwazJhja/VeqCTIXW988VSTENNA8cuOJZLmy5NjG9dVb2KkiJbccIYY+ai8f73/zFwt4i8U1UnvX6siFwFlM1gIouq/lVEvg9cA3xaRCJAGW6HMpMDOjzM4LZto8e0dnSgAwOJcqUrVlDWEjD/7LPckldBQHlzE0WVtvzQXBPTGDsO7UifiNXVxqaeTQzE3HtGEFZWrySIBKytX+t6W6MBjTWNlBXbOGhjjDFJYyazqhoTkQ8C3xCRLwAPTiQxFZGVwJ3ATlV9x9EGJm5A283AG4FmYAfwaeDjmr4EwytxSXcZUA/coOq7ccy00ViMwe3bR23jOtDegfYn190sWb6c8iBg/umnJ8e0NjVTXDU/xOhNGFSVZ3ufTUzEau1yY1rbe9rpG0ouVb1s/jKCSMAZK86gOdJMEA1oqm2iosR6540xxmQ37tJcACKyHPh34IW43to/ApuAA0AMmI/bLCHwZY4B3qqq904pMJFbgWOBLwClwK3Aelwy+5ajqbOhoUEXL16c8bGbb76Zm2+++SijnT00FmNwx45RwwP6OzrQvmQCUrJsme9dbU6OaQ0CiquqQozehGVf377EGq2JlQS62jg4eDBRZlHFIrexQCQ5Eas50kx1WXWIkRtjjCkE4y3NlTWZTankOuCtuIQV0teZFVxy+wBuBYRtRx8u+F7W96vqLSnHioHfACcCdaq6a7L12jqzSarKkE9a+0cmrb29iXIlS5Yke1jj67UGAcXVloDMRT39PaOWvGrvbmf/keTqfTVlNYmVA+JJaxAJiM6zjQGMMcYcnamsM5ugqg8CD4pIPXAq7iv9UmAP8Azwv9P49X4N8KER5x8WkQeBk4BGYNLJ7Fykqgzt2jV6TGtbG7GUpLV48SLKg4DI1VcnNxhobqa41haLn4t6B3tHJa1t3W3s7t2dKFNZUkkQDThv1Xlpa7Uuqlhky14ZY4zJmUlP/1XVTqBzBmJJPcfeMR7qxQ1t6JjJ8xciVWVo9+5R27j2t7cTO3QoUa544ULKg4DaK69MDA8oDwKKI5EQozdh6R/uZ1PPpsR41njSuv3Q9kSZ8uJymmqbOHXZqWm7Yy2fv9ySVmOMMaErtLVszga+r6q7s5acpVSVoT173HjWEb2tsYPJ8YnFCxa4pPWyy9wQgeZmyltaKInaV71z0WBskM4DnW5Ma1dyd6zOg53E1G3/W1JUQmNNIycsOoErgysJogEtkRbqquooLsrpLtXGGGPMhBVMMisiDcAlwMlhx5ILqsrw3r2jEtb+9nZiPcm95IsjEcqDgJqXXpLYxrW8JaBkwYIQozdhGY4Ns/3Q9rSktbW7lc0HNjMUc6OAiqSI+up6gkjARY0XJZLW+pp6SotKQ34FxhhjzOQUTDIL3APcrqqT2sgh14b27yfW2zfqeFFlxZgJ5tC+faOXvGptYzglaS2qrXVJ6/r1yTGtQUDxwoX2Ve8cpKrsPLxz1AYDHT0d9A8nl0qrq6ojiAScu/Jct5JAtIXVtaspL7btf40xxswOBZHMishtwC5VvTvsWLKJ9fbRfsEFo443P/ooQ9JFf2vrqGWvhruSe1IUVVe7bVwvvDBtyauSxYstaZ2DVJW9fXtHTcRq727n8ODhRLkllUsIIgEblm1IW0WgstQ2pTDGGDO75X0yKyI3AC8Crg07lqkY2rWTLS9/ReJ+UVWVS1ovWJvcxjUIKFmyxJLWOar7SDet3a2jVhHo6U/20EfLowTRgMuaL0tLWmvLbdUJY4wxc9OUklkROR84BWgFHtKJLlo78fqvwu3wdUXqsl9+I4dd032+mSTz5rHk7W9PDBEoWbrUktY56tDAoeTGAt1tiQR2b19yEY/q0mqCaMC6hnVpy14trFgYYuTGGGNM/hk3mRWR+/w/Fdikqh9IeexLuEQz7icicrGqDkxHYCKyAXinP8dqn/gVAy3Apar6t9NxnlwpjkRZ+Oqbwg7D5FDfUB8dPR1pE7Hau9vZeXhnokxFSQXNtc2cueLMxEYDzZFmllbahx1jjDFmIrL1zL4G2AFsUNVfxA+KyOuAVwF9wLtw676+A7gdePdUgxKRlwFfBoqATFt23TDVcxgzXQaHB9l0YFNiElb8tu3gNtRvlFdaVEpTbRMnLT0pbXhAXVUdRVIU8iswxhhjCte429mKSAy4UFUfTTlWhUteFwIvU9UH/PFlwA9V9YSZDfno5WI726NZzcAUhqHYEFsPbk1bPaCtu40tB7YwrMMAFEsxDTUNyaEBfpOBVdWrKCnK+yHqxhhjTF6ayna221ITWe+fgEXAT+OJLICq7hKRXua4kgULwHLWghbTGNsPbU+fiNXllr0ajA0CIAgrq1cSRALW1q9NJK6NNY2UFZeF/AqMMcaYuSNbMpu2bayILAbeihtDe2uG8rbiuikYqsqzvc8mJ2L5LV3be9rpG0r2ri+bv4wgEnDGijNojjQTRAOaapuoKKkIMXpjjDHGQPZktkREalU1vjbQJ4Aa4AFV/b/UgiISBZ43AzEaM2X7+valr9XqJ2UdHExuAbyoYhHNkWaubrk6Maa1OdJMdVl1iJEbY4wxZjzZktkHgO+IyEeAdbiJV1243tmR7sJ6Zk3Ievp7Rq3T2t7dzv4j+xNlaspqCCIBFzddnEhag0hAdF40xMiNMcYYczSyJbP34NaRfcjffxa4VlUTawv5TQ1uwiW7BbPuqylsvYO9o5LWtq42dvftTpSpLKkkiAact+q8RNLaEmlhUcUiW/bKGGOMmSXGTWZVNQbcJCLvApYAT6lq/4hiv/Q3Y6Zd/3A/m3o20drVmrbRwPZD2xNlyovLaapt4tTlpyZWDwgiAcvnL7ek1RhjjJnlJrRWkKpuAbaM85gxUzIYG6TzQCet3a2J8axt3W10HuwkpjEASopKaKxp5IRFJ3BlcCVBNKAl0kJdVR3FRcUhvwJjjDHGhCFrMutXMLgVeC7wNPARVd0x04GZ2Wk4Nsy2Q9tGrdW6+cBmhmJux+IiKaK+up4gEnBR40WJpLW+pp7SIhuWbYwxxpikbNvZLgZ+BTQCArwEuE5EjlPV7pkPzxQqVWXn4Z1p41nbut1arf3DyZEqdVV1BJGAc1ee68a0RltYXbua8uLyEKM3xhhjTKHI1jN7K7Aa+AvwsP/3VcAtwB0zG5opBKrK3r69tHa3JidkdbXR3tPO4cHDiXJLKpcQRAI2LNuQtp1rZWlliNEbY4wxptBlS2YvAv4HuFhVBwFE5LXAhpkOzOSf7iPdbkyrn4jV2tVKe087Pf09iTLR8ihBNOCy5svSktba8toQIzfGGGPMbJUtma0H3hFPZL37gNdmKiwiL1DVJ6crOBOOQwOH0tZojU/K2ndkX6JMdWk1zZFm1jWsSyStQSRgYcXCECM3xhhjzFyTLZmtAranHlBVFZHNY5T/LHDqNMRlcqBvqI+Ono60iVht3W3sOrwrUaaipILm2mbOqjuLlmhLoqd1aeVSW/bKGGOMMaHLlswWAZeJSMOIY5UictmIep4LnDzN8ZlpMDA8wKaeTaM2Gdh2cBvq97koLSqlqbaJk5eenDY8oK6qjiIpCvkVGGOMMcZkNpF1Zt+d4Zjgdvwaecx2AAvRUGyIzoOdLmntaktMytpyYAvDOgxAsRTTUNPAsQuO5dKmSxObDKyqXkVJ0YSWHTbGGGOMyRsTyV6+DrQBw+OUKQLWANdNR1BmfDGNsf3Q9sSqAa1dLmnt6OlgMOaGNwvCyuqVBJGAtfVrXW9rNKCxppGy4rKQX4ExxhhjzPTIlsz+QVVvnGhlInLcFOMxKVSVZ3ufTVs9IL5Wa99QX6LcsvnLCCIBZ6w4g+ZIM0E0oKm2iYqSihCjN8YYY4yZedmS2dsmWd/bjzaQuW5f37608azxLV0PDh5MlFlUsYjmSDNXt1ydGNPaHGmmuqw6xMiNMcYYY8IzbjKrqt+bSCUichvw5ETLz2ZdR7roHeoddbyypJLovCg9/T2jJmK1dbXR1d+VKFtTVkMQCbi46eJE0hpEAqLzorl8KcYYY4wxeS/bdraPAAPAw6p67zhFPwo8KCKfVdXGaYyv4PQO9bL+G+tHHf/qxV/lmu9cw+6+3YljlSWVBNGA8+vPTyStLZEWFlUssmWvjDHGGGMmINswg9OA41R1G4CIvBk4FigDBoGnVPXTqjogIq8BNs1otAUspjFOXX5qYvWAIBKwfP5yS1qNMcYYY6YgWzL7eDyRBVDVu0XkBcBvgHNV9Zcpj+0VkT/PUJwFb3HlYt5/9vvDDsMYY4wxZlbJthr+qMGffrvaP6QmsikOT0tUxuTAfffdF3YIZhzWPvnN2if/WRvlN2uf6XO0Wzt1T2sUxoTA/iPJb9Y++c3aJ/9ZG+U3a5/pY1s+TbPKkkoeufoRAHbu2MnyFcsTx40xxhhjzPTKlszWiMjxuK1qU1VlOF4JBNMZXCGKzosSxS2hdfmNl/P444+HHJExxhhjzOyVLZk9B/hdhuMyxnFjjDHGGGNyJlsyewh4FOiZQF01wCVTjsgYY4wxxpgJypbMvldVPzzRykRkwmWNMcYYY4yZKlHVsR8UOV5V/zDhykROUdW8HSQqInuALTk85SJgbw7PZybH2ie/WfvkN2uf/GdtlN+sfSanQVUXZ3ogWzL7dqAK6FTVz81QcMYYY4wxxhyVbMlsDNigqv+Zu5CMMcYYY4yZmGzJ7J9U9Xk5jMcYY4wxxpgJy7YD2O7JVCYin59CLMYYY4wxxkxKtmR27G7bEURkCXDp1MKZvUSkQkQ+KSLvF5HPiEhN2DGZdCKyTkR+LSKNYcdi0onIVSKySUT2icjdImK7F+YRETlXRJ4WkS4R+UTY8ZjMRKRMRH4vIueFHYsZTUTeJyLqb78PO55Cku0Pwtkisn8C9RQB1dMQz2x2D/CIqn5dRNYD9wI3hByT8URkKW6y44vCjsWkE5F64ArgGuB5wGeArcBHwozLOCJSC5wJnAacAXxbRL6rqo+GG5nJ4G1AY9hBmNFEZD5udYN1/lAuV14qeNmS2SEmtmFCEVAOlE05ollIRFYANwL/4A89CnxDRBpVdXNogZkEVX1WRB4KOw6TUQPwN6o6BDwhIscB52PJbL4YAO5SNwHjYRF5ChgOOSYzgoicAewEusKOxWT0d8BfgcdU9UjYwRSabMMMfqWqqydwawCWA3tyEHMhOg/Yq6q9AP6P8ibg3DCDMulUNRZ2DGY0Vf25/52J2w50hhWPSaeqfT6Rjfcu/QXYGGpQJo1vl2tU9Ythx2JGExEBrgc+CjwrIvat7SRlS2YnTFW7gQemq75Zpg7YN+LYQWBFCLEYU+heCHw27CBMOhE5G/g+UApUhhyOSfd24ANhB2EyU+c03DCDTwJfFZGXhBxWQcmWzC6dTGWq+o9TiGU2U6BvxLFyYDCEWIwpWCISAHtU1SZH5J824H5gLWBbm+cJEbkIeFxVJ7U6kck9Ve1S1TuAuwDLpyYhWzL7HBF5i80cnrLtQHTEsWpgRwixGFOQRKQYeC3wjrBjMaOp6k7/NfYt2BCqfHIL8EUR2Ssie4FVwEMicmvIcZmx/RtQH3YQhSRbMnsNsB94eQ5imc1+AqwQkQoAESnFvVF/GmpUxhSWW4CPqGp/2IGYcT2O+wBv8sONwIkptx3Aa7ChOvksBvw27CAKybg9rqr6zVwFMpup6i4R+S7u67fvAhcA31BV+w8/j/hB+AAybkGTcyJyOy5JqhCRJtykyp+paluogRlEpBI4RlWf9IcuBu4OMSSTQlXTJmaLyDBuqM6BkEIyI/gVj87DzTtS4K3AP4cZU6GZtglmYOmpAAARs0lEQVRgc5U4rxWRP4pIn4i0+6EZIxOi1wGXi8g/4/6zvzn30c49E20fEakG/t7fvUlEFuc+2rlnIu0jIncAdwI/wK0C0g68zRLZmTfB35/jgB+KyM9F5MPAJlV9OKSQ55RJ/P0xIZlgG0VxE/Sewq2jfb8t2zk54ldUMUfJjzs6FvgCbhbvrcB64OOq+pYwYzPWPvnO2ie/WfvkN2uf/GdtlBuWzE6BiJQB71fVW1KOFQO/wY1NqlPVXWHFN9dZ++Q3a5/8Zu2T36x98p+1Ue7YMIOpqQE+lHpAVYeBB3HXtjGEmEyStU9+s/bJb9Y++c3aJ/9ZG+WILbk1Baq6d4yHenGzETtyGI4Zwdonv1n75Ddrn/xm7ZP/rI1yx3pmZ8bZwPdtkeq8Ze2T36x98pu1T36z9sl/1kbTzHpmp5mINACXACeHHYsZzdonv1n75Ddrn/xm7ZP/rI1mhk0Am2Yi8jDwQ1W1dRbzkLVPfrP2yW/WPvnN2if/WRvNDBtmMI1E5DZgl71J85O1T36z9slv1j75zdon/1kbzRwbZjBNROQG4EXAtWHHYkaz9slv1j75zdonv1n75D9ro5llPbPTQESuAl4JXK+qQynHl9tOLOGz9slv1j75zdonv1n75D9ro5lnY2anSEQ2AO/EvVEP+8PFQAtwqar+bVixGWuffGftk9+sffKbtU/+szbKDRtmMAUi8jLgy7ge7sczFLkhtxGZVNY++c3aJ79Z++Q3a5/8Z22UO9Yza4wxxhhjCpaNmTXGGGOMMQXLklljjDHGGFOwLJk1xhhjjDEFy5JZY4wxxhhTsCyZNcYYY4wxBcuSWWOMMcYYU7AsmTXGGGOMMQXLklljjDHGGFOwLJk1xmQkIktF5F9EZIeINIYdTzYiUiMiHxORH4vIPhH5rIjMDzuumSYil4nIARG5NOxYMhGR+SLyDyLyjIicl+NzF4vIOv/v40XkkyLSlcsYckVEKkXkJhH5pYi8axLPqxaRF81kbMbMNEtmjQmJ/+P6BxFRf3tMRMozlFsvIr/3ZWIi8oSInJiDEC8HrgOW5+BcUyIixcAPgO+p6ouBO4HXAm/MVFZE3iAivxCRn4nI1pQ2+HyOQ58OvUA30Bd2IGO4BHgZbi/6nBGRVcDdwNP+/dECXAxEchlHDq0BmoDTAZnok1T1ILBcRO7018mYgmPJrDEhUdU/qOrxwLm4ZORM4IsZyj2iqs8Hvgp8RFVPVtXf5SC++4CHZ/o80+Ry4DTgVwCq+jHg1cDXMpT9ArABuFRVz1HVVcBFwM4cxTqtVPVRVa1X1UdTj4tIICKvDCuuOFV9EPhKLs8pIsuBLwPvUtVOVR1W1W8Cv85lHLnk/084quusqg8BfwEK8cOcMZbMGhM2Vf0Z8JC/e6OIvHuMoh3AX3MSVNKRHJ/vaJ3hf/bGD6jq/aramVrID5d4Fe5Dwf6Usj/EJbg645Hmzl3kz//xOXsfiYjgkrovqeq+EQ8P5CqOkBz161PVrwB1IvK6aYzHmJzIl//ojDHwCSAGvEtEbszweMzfzGgLAFQ12/VZ4n+uG/mAqv4c2DTNcYVCRG4Hrgk7jhS5fN9eC7wI+HoOzzlb3A28T0Rqwg7EmMmwZNaY/PEQ8Gb/7y+KyJmZConIa0Rklx/jeb8/Visif4yP/fTH6kTkVhH5lYg8KiJrROQDfvztNj9ZZL6IvEdEHvaTpj4vIiUZTlslIp8WkS4R2SMiHxpZTkROEJEH/ASsvSLydRFZ4h9rEpE7ROTP/ry3i0iPiDww3gURkQtF5PsislFEOkXkQREJUh5fJyIbcWMh8eU2isjpY1T5FPAs8A8i8rV4fHGq+n5fz0tFZIu/nhtTzveYH7esItLor/ub/DmfFpHlIvKvfhLOHhF5h4iUiMgtIvItEdktIt8WkWpf3zkico8/100ico1vgz2+jiYROdEfe8KP770mJZ5V4ibpbRI/ucoPLbjOF3mHj23UhyMf15W+7Q+LyBL/Xtjo318vz/CcG0TkR/46bBGRL4jIsgzlrvTxPyYijwGnZmoMEfk7EfmeiPzO1/eWEY+v9fH8QkQO+ut+XMaWTboF+LGq9mcpl3qecd9nKeXO9u/vn/jfFxWRPn//DePUv1pEvuvL7fTPe8OIMlf6un8mIq0i8mERKUt5vF7c79T/iJtM938icsEEX99C/z57RNyEzsdE5JQMRX8K1OLGmxtTOFTVbnazW8g34H7gPP/vj+K+7t4DNKWUeTdwk//3cl/m/hH1/MD9WifuzwMOA+3AS/yxUtzYwSPAO4Bqf3ydr/NvRpxTcWNPr8CN7/2RP/a5lHInAn8C6vz9k4FDwC9wk1GeA7zPP+9h4DLgHuDfxrkm1wPbgFX+/hLgSWAvsCbD9dOx6hpR9mygy8fSA7wzfg1GlKvAjWXeOOL4vf65jf6++Ou7H5dEFvnj3/DlPgAs9ceOwfVSvielvlf6cl+JtzfwfF/uceDqlLJf8de1xt9/IW4stcbfP/74ef7YTRO4Ht/zZd8ElPhjX/Pvm+qUcrfiPgxE/f0A2IIb/rIopdxNwEHg+f7+CmB7hhjf569lsb9/ly9zs78fAXYAi/39hcCfgePGeS0Nvo47x/k90xHHJvQ+wyXkA8CGlPg2+3Z6TpZr/HPSf/++Crwh5fF/9Ndxub9/lX8dd6eU+RPwZf/vMh9jV7zN/PFG/7x3pxyr9u0W//8l6q9jF7AkQ6wdwGOT+f/LbnYL+2Y9s8bkn1uA/wIWAQ+LyKjZ16o61mSlnSPKHcElWVtV9fv+2CDwE6AceEDdbGaAn/mfmXps/kVVv62qP8XNTt8C/I24GeMAHwHuUdXt/hxPAI/gxrKuVdW/+nMC/FJVv6Oqr1fVN2V6ESJSiUt271XVrb7O3cBrcEnNJ8Z4/VmpG05wHO5r6BrgX4EOEXm9iEhKuT5cMjvSyGusuKTrgKo+qMmhDj/yPx9R1Wd92adxPcOp13i7//moqnb4cr8HdgOHVPUbKWV/DszHfThAVf8P2DjxV5/RXl/Xv6nqkD/2GFAJHAuuVxCXfH5YVbt8+TbgLcBq4D2+3GLgU8Cn/GtAVXfgksgEEWkA3ga8TVWH/eE7/c93+p8tuN+BiK9nH+7D1XhDFuI9wBMaLjLJ99nrcYnof/ty3bjJhAIcn+VUJ+GHuPjfv1uBfh9DHfBB4H0pv9eP4n7HKn2ZalybP+HrGMD9PkWAxVnO/WbgaVXd6J/b5V9zBPcBZqR24DQRKc1SrzF5I9PXicaYEKmqisgrcL2vZwL/JSLrp1DlcIZjoybkqGq/z+UqxqtDVQdE5KvA7cApIrIH12O7WESuTXnOItwf5JUj6thOdpfgepCeGRHjEyLSAVwoIpWq2pvx2Vn4pPt6Efk48CHgHODTuGToVUdR5YSusddP+jXO9Nyxnh//6jz1+YPjh5ZVpuQwfl3j59mAS+SeGVHuO7g4r8Ale9fjku1fjCjXOuJ+fMzyd1I+P4B7v6iIVAF/9PcfF5FPAJ9UtzLCeOr9zwNZysVN5n0WH0e6HJfwgfugCNmT528DXxCR84EPqupfgM/5x9bjelqfSDn/AVwva/z+QRE5GbfMmABn4RJk/HPHsx5YJSnDZYAq3LVdlKF8D1AMLMX1WBuT96xn1pg85HtUL8f9kV0LfCaHp5/IGpVb/c8yXA9WCa7X7ryU23Gq2qiq9x9FDKv9z6oMj7Xh/thWH0W9aVT116p6Lm4d1D7glSKydqr1TsCE1wGdoedP9jwZ28P3MnbiEkKA5/mfe7PUuxT3dfgFI94zjaq6WlUP+Z7x04H/wH1w6hSR90nmMd1x8d7EiU44m8z77H7/870iUipuQ44NwH+r6uNZzvMq4DbgUuBPfkxufLx2fMxxtp7QP+J6jL+D6zGPnzPbe2Ep8KMR1/kUf63/PkP5+HrFNgnMFAxLZo3JU/5r1Zfgvm5+DUfXYzhT4j06T+N6chS4emQhESmawISdTOI9QmsyPDbkz7l7spWKm7Q1ajKUqn4NiO+alDoEYDYt1TUV2doj3vMa7zlelaFcqm7cMJdLRj4gIs+JT3xS1b0+4ToG+CHwz8CHx6l3j/850Z3fJvw+U7cW6z/hEvefAd/CjVHPumqEqg6p6odxmxp8EDcm9hH/cHz5sJNGPk/cJE4RkVrgl7i1lK9Stwb0oYm8QNy1vtAPVRhZ//MzlI/3xmcaYmNMXrJk1pj8UESG30c/hvJS3Ne+jSMe7iXzkID4Wpsz6XzgCVX9naoewk0ou0JEPiF+WR8RqQA+jh/3lxreBOr/EW4S0csy9MS1AF/zY1Xjivw5J7KD0U1jHI9/ddyWcmzMa0zuekePxmSS8Im8jm/jhkOkfaDy4yobSC7W/5j/edUY9cTf4//jY/y8n8Uvvr4W3OStARE5RUQuA/d7oKpX4DbFGK/nPD5cYOkEXhNM4n3mx7ZerKovUdXTVfVCVb3Tj18dl4i8x7+OHlW9DTfG/AUisoDktXhz6jhVf01e4c//Ktxkv7t8b/hkPIr7cPEtEWmK1y1utYpMqyFEcUl8QW4iYuYmS2aNCZn/o9WM67UZRVV/A9zI6K9OnwReJCLzfD1n41YRAPfVfzyhXAgsHZHgrvA/E1vVSnKJpdSlluJ/ODekJByvxn2dnLp00y24md5vBrpEZAvuq+YFPv7UerNNlkFV9+C+Wq4D7ko59ytwX8fekRJ3Ea7nDvyEpSzWici9PpGI17EM9zXwRlziFvckcKyILPLljieZAMSvcRHuekYlfTviTNe4Avf17ZKU9oj3Yi5LKVeJWyJpqa+fEWVS2yh+nrqUY/tSj8kYy7x5Db5M6rbF8WuzHEBV/4ybDHWqpC8p9XbczlHxiVLfwn2wuU5ErvP1FpHc1KJJRMr9hMB7cD383wQO+PfMX4DPptR/t4is8fWU4Nr+x+O8lv/FjZcdtayWt9LXtcq/rgm/z4A34N47O0Tkr+KWmfu9iPwgU2//CK8XkZem3J8H/F5V96tqK2689nOBb4vIWf53+d9xE/4gOQb4VB/fYtx4eoBKSS4jFh+fntoz/hHc+Ni1QLuI7MC9P+4g/VrHHQP8ZMSHRWPy20SWPLCb3ew2MzdcL2ErrmemH/fHeNkYZd8AvCrl/om4cXRP47ahXIvbDvfPuJniz8cts6P+9ifcH/lHcb1sipvAcjsuMd2fUvbX/hwl/ry/xS1DtNGfa0WG+E7zj/fhvpr9GFDuH3sP7mvReP0TWvoHl8Q/iUtyfoj747s45fHTU65f/PX8FKgYo77GlLIDvu5f++v4XmDeiPL1vk06cWMmr8ENR+jw5c/21zteZztucs6XfP2KW+LqU8CLgV0pZf+CSwYP+vtHgP/nX9PmlHJP+7b+Fu7Dhfpr+TbcclZ9Kcfu8nGLv1a7cYnmqCWYfLnHU86zDbfhwH24HmnFJVG3p9T5JtwudL/H9Wp+CJg/os5a/x7pxs24/zTuq/XN/jqclVLfLf6aDQB/AK5IqecUH8Mg7v33a3++sizvmXuBJzMc/2nKa90JXD/R95kv0+Bfwy5/zWMp9cXH/44VU/y9/zSu9/o/gZUpjwtumbxOX3YjcEbK42W41Td6/HNvA27GLa/1WVwCei3uA6T62H6a8vw63HJr3b7+b6aeP6VcfMm/y8P+v9FudpvMTVTtw5cxxpjZwfe6Po1b+7UzW/lJ1Hs70KWqn0k5VozrxX47sFtVPzRd5wuDiNyMS5JfqJYcmAJiyawxxphZRUReB5yuqq+cpvrOx/XYVmmGncVE5CbgKVX97XScLwx+GMcTwMtV9Q9hx2PMZNiYWWOMMbOK7z3dJSlb/07RAtyQm1v9GrgJInIO0F/Iiaz3HuAOS2RNIbKeWWOMMbOSiNwADGj6LmpHW9eLcWOGj8WNKY5v5fugqv5qqvWHxS+D9gbcOPbfZCtvTD6yZNYYY8ys5VdPGDU0wDh+eIFqclthYwqOJbPGGGOMMaZg2ZhZY4wxxhhTsCyZNcYYY4wxBcuSWWOMMcYYU7AsmTXGGGOMMQXr/wPtP3NJ8z6EnAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot ( arange(0,10),[9,4,5,2,3,5,7,12,2,3],'.-',label='sample1' )\n",
    "#plot ( arange(0,10),[12,5,33,2,4,5,3,3,22,10],'o-',label='sample2' )\n",
    "#xlabel('x axis')\n",
    "#ylabel('y axis')\n",
    "#title('my sample graphs')\n",
    "#legend(('sample1','sample2'))\n",
    "#savefig(\"sampleg.png\",dpi=(640/8))\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [10,4]\n",
    "fig, ax = plt.subplots()\n",
    "#ax=sns.lineplot(x=df['Id'], y = df['Value1'],linestyle='--', marker='o',rasterized=True)\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value1'], marker='o',label=\"AU\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value2'],marker='v',label=\"DI\")\n",
    "# ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"G3\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value3'],marker='s',label=\"HM\")\n",
    "ax=sns.lineplot(x=df['Id'], y = df['Value4'],marker='s',label=\"PR\")\n",
    "#ax.set_title('Intra-GPU workload imbalance',fontsize=18)\n",
    "ax.tick_params(axis=\"x\",direction=\"in\",length=7)\n",
    "ax.tick_params(axis=\"y\",direction=\"in\",length=7)\n",
    "ax.tick_params(which='minor', axis=\"y\",direction=\"in\",length=3.5)\n",
    "\n",
    "\n",
    "\n",
    "plt.rc('xtick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=20)    # fontsize of the tick labels\n",
    "plt.tight_layout()\n",
    "ax.set_xlabel('Number of Summit nodes (log scale)',fontsize=20)\n",
    "ax.set_ylabel('TEPS (Billion) (log scale)',fontsize=20)\n",
    "\n",
    "\n",
    "# ax.set(xlim=(100,1024))\n",
    "# ax.set(ylim=(10,1000))\n",
    "\n",
    "ax.set_yscale('log',basey=2)\n",
    "ax.set_xscale('log',basex=2)\n",
    "\n",
    "ax.legend(loc='upper center', bbox_to_anchor=(0.37, 1.04), shadow=False, ncol=5,frameon=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"scaling_II.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "os.system('pdfcrop scaling_II.pdf scaling_II.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/stack_clustered_bar.ipynb <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

# make up some fake data
pos_mut_pcts = np.array([20, 10, 5, 7.5, 30, 50])
pos_cna_pcts = np.array([10, 0, 0, 7.5, 10, 0])
pos_both_pcts = np.array([10, 0, 0, 0, 0, 0])
neg_mut_pcts = np.array([10, 30, 5, 0, 10, 25])
neg_cna_pcts = np.array([5, 0, 7.5, 0, 0, 10])
neg_both_pcts = np.array([0, 0, 0, 0, 0, 10])
genes = ['PIK3CA', 'PTEN', 'CDKN2A', 'FBXW7', 'KRAS', 'TP53']

with sns.axes_style("white"):
    sns.set_style("ticks")
    sns.set_context("talk")
    
    # plot details
    bar_width = 0.35
    epsilon = .015
    line_width = 1
    opacity = 0.7
    pos_bar_positions = np.arange(len(pos_mut_pcts))
    neg_bar_positions = pos_bar_positions + bar_width + (epsilon * 5) # more spacing between bars

    # make bar plots
    hpv_pos_mut_bar = plt.bar(pos_bar_positions, pos_mut_pcts, bar_width,
                              color='#ED0020',
                              edgecolor='#ED0020', #ensures all bars are same width
                              linewidth=line_width, #ensures all bars are same width
                              label='HPV+ Mutations')
    hpv_pos_cna_bar = plt.bar(pos_bar_positions, pos_cna_pcts, bar_width, #epsilon subtract not needed
                              bottom=pos_mut_pcts,
                              alpha=opacity,
                              color='white',
                              edgecolor='#ED0020',
                              linewidth=line_width,
                              hatch='//',
                              label='HPV+ CNA')
    hpv_pos_both_bar = plt.bar(pos_bar_positions, pos_both_pcts, bar_width, #epsilon subtract not needed
                               bottom=pos_cna_pcts+pos_mut_pcts,
                               alpha=opacity,
                               color='white',
                               edgecolor='#ED0020',
                               linewidth=line_width,
                               hatch='0',
                               label='HPV+ Both')
    hpv_neg_mut_bar = plt.bar(neg_bar_positions, neg_mut_pcts, bar_width,
                              color='#0000DD',
                              edgecolor='#0000DD', #ensures all bars are same width
                              linewidth=line_width, #ensures all bars are same width
                              label='HPV- Mutations')
    hpv_neg_cna_bar = plt.bar(neg_bar_positions, neg_cna_pcts, bar_width, #epsilon subtract not needed
                              bottom=neg_mut_pcts,
                              color="white",
                              hatch='//',
                              edgecolor='#0000DD',
                              ecolor="#0000DD",
                              linewidth=line_width,
                              label='HPV- CNA')
    hpv_neg_both_bar = plt.bar(neg_bar_positions, neg_both_pcts, bar_width, #epsilon subtract not needed
                               bottom=neg_cna_pcts+neg_mut_pcts,
                               color="white",
                               hatch='0',
                               edgecolor='#0000DD',
                               ecolor="#0000DD",
                               linewidth=line_width,
                               label='HPV- Both')
    plt.xticks((neg_bar_positions+pos_gene_positions)/2, genes, rotation=45) # centers the x-tick between pos and neg
    plt.ylabel('Percentage of Samples')
    plt.legend(bbox_to_anchor=(1.1, 1.05)) # offsets the legend so it is not in the way
    sns.despine()
    plt.show()
